Measurement of the branching fractions and longitudinal polarisations of $B^0_{(s)} \to K^{*0} \kern 0.18em \overline{\kern -0.18em K}{}^{*0}$ decays

A time- and flavour-integrated amplitude analysis of $B^0$ and $B^0_s$ decays to the $(K^+\pi^-)(K^-\pi^+)$ final state in the $K^*(892)^0 \kern 0.18em \overline{\kern -0.18em K}{}^{*}(892)^0$ region is presented, using $pp$ collision data recorded with the LHCb detector in 2011--2018, corresponding to an integrated luminosity of $9\,\text{fb}^{-1}$. The branching fractions of the $B^0$ and $B^0_s$ decays are measured relative to the $B^0 \to D^-\pi^+$ and $B^0_s \to D^-_s \pi^+$ modes, respectively. The corresponding longitudinal polarisation fractions are found to be $f_L^{d} = 0.600 \pm 0.022 \pm 0.017$ and $f_L^{s} = 0.159 \pm 0.010 \pm 0.007$, where the uncertainties are statistical and systematic, respectively. The theory-motivated ratio of the squared $B^0_s$ to $B^0$ longitudinally polarised decay amplitudes is found to be $L_{K^{*0} \kern 0.18em \overline{\kern -0.18em K}{}^{*0}} = 4.92 \pm 0.55 \pm 0.48 \pm 0.02 \pm 0.10$, where the uncertainties are statistical, systematic, due to uncertainty of external mass and lifetime measurements, and due to knowledge of the fragmentation fraction ratio, respectively. This confirms the previously reported tension between experimental determinations and theoretical predictions of longitudinal polarisation in $B \to VV$ decays at the level of 4.4 standard deviations.

==> figs/Fig8a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void SwaveMag()
{
//=========Macro generated from canvas: canvas/
//=========  (Thu Oct 16 14:42:11 2025) by ROOT version 6.36.04
   TCanvas *canvas = new TCanvas("canvas", "", 0, 0, 1920, 1200);
   gStyle->SetOptFit(0);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   TColor::SetPalette(8, (Int_t []) { 0, 5, 7, 3, 6, 2, 4, 1 });
   canvas->Range(0.5651988,-0.237037,1.05126,1.244444);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.02);
   canvas->SetTopMargin(0.03);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   std::vector<Double_t> gre_fx_vect0{
      0.6334515358049999, 0.633859827415, 0.6342681190249999, 0.634676410635, 0.6350847022449999, 0.635492993855, 0.6359012854649999, 0.636309577075, 0.6367178686849999, 0.637126160295,
      0.6375344519049999, 0.637942743515, 0.6383510351249999, 0.638759326735, 0.6391676183449999, 0.639575909955, 0.6399842015649999, 0.640392493175, 0.6408007847849999, 0.641209076395,
      0.6416173680049999, 0.642025659615, 0.6424339512249999, 0.642842242835, 0.6432505344449999, 0.643658826055, 0.6440671176649999, 0.644475409275, 0.6448837008849999, 0.645291992495,
      0.6457002841049999, 0.646108575715, 0.6465168673249999, 0.646925158935, 0.6473334505449999, 0.647741742155, 0.6481500337649999, 0.648558325375, 0.6489666169849999, 0.649374908595,
      0.6497832002049999, 0.650191491815, 0.6505997834249999, 0.651008075035, 0.6514163666449999, 0.651824658255, 0.6522329498649999, 0.652641241475, 0.6530495330849999, 0.653457824695,
      0.6538661163049999, 0.654274407915, 0.6546826995249999, 0.655090991135, 0.6554992827449999, 0.655907574355, 0.6563158659649999, 0.656724157575, 0.6571324491849999, 0.657540740795,
      0.6579490324049999, 0.658357324015, 0.6587656156249999, 0.659173907235, 0.6595821988449999, 0.659990490455, 0.6603987820649999, 0.660807073675, 0.6612153652849999, 0.661623656895,
      0.6620319485049999, 0.662440240115, 0.6628485317249999, 0.663256823335, 0.6636651149449999, 0.664073406555, 0.6644816981649999, 0.664889989775, 0.6652982813849999, 0.665706572995,
      0.6661148646049999, 0.666523156215, 0.6669314478249999, 0.667339739435, 0.6677480310449999, 0.668156322655, 0.6685646142649999, 0.668972905875, 0.6693811974849999, 0.669789489095,
      0.6701977807049999, 0.670606072315, 0.6710143639249999, 0.671422655535, 0.6718309471449999, 0.672239238755, 0.6726475303649999, 0.673055821975, 0.6734641135849999, 0.673872405195,
      0.6742806968049999, 0.674688988415, 0.6750972800249999, 0.675505571635, 0.6759138632449999, 0.676322154855, 0.6767304464649999, 0.677138738075, 0.6775470296849999, 0.677955321295,
      0.6783636129049999, 0.678771904515, 0.6791801961249999, 0.679588487735, 0.6799967793449999, 0.680405070955, 0.6808133625649999, 0.681221654175, 0.6816299457849999, 0.682038237395,
      0.6824465290049999, 0.682854820615, 0.6832631122249999, 0.683671403835, 0.6840796954449999, 0.684487987055, 0.6848962786649999, 0.685304570275, 0.6857128618849999, 0.686121153495,
      0.6865294451049999, 0.686937736715, 0.6873460283249999, 0.687754319935, 0.6881626115449999, 0.688570903155, 0.6889791947649999, 0.689387486375, 0.6897957779849999, 0.690204069595,
      0.6906123612049999, 0.691020652815, 0.6914289444249999, 0.691837236035, 0.6922455276449999, 0.692653819255, 0.6930621108649999, 0.693470402475, 0.6938786940849999, 0.694286985695,
      0.6946952773049999, 0.695103568915, 0.6955118605249999, 0.695920152135, 0.6963284437449999, 0.696736735355, 0.6971450269649999, 0.697553318575, 0.6979616101849999, 0.698369901795,
      0.6987781934049999, 0.699186485015, 0.6995947766249999, 0.700003068235, 0.7004113598449999, 0.700819651455, 0.7012279430649999, 0.701636234675, 0.7020445262849999, 0.702452817895,
      0.7028611095049999, 0.703269401115, 0.7036776927249999, 0.704085984335, 0.7044942759449999, 0.704902567555, 0.7053108591649999, 0.705719150775, 0.7061274423849999, 0.706535733995,
      0.7069440256049999, 0.707352317215, 0.7077606088249999, 0.708168900435, 0.7085771920449999, 0.708985483655, 0.7093937752649999, 0.709802066875, 0.7102103584849999, 0.710618650095,
      0.7110269417049999, 0.711435233315, 0.7118435249249999, 0.712251816535, 0.7126601081449999, 0.713068399755, 0.7134766913649999, 0.713884982975, 0.7142932745849999, 0.714701566195,
      0.7151098578049999, 0.715518149415, 0.7159264410249999, 0.716334732635, 0.7167430242449999, 0.717151315855, 0.7175596074649999, 0.717967899075, 0.7183761906849999, 0.718784482295,
      0.7191927739049999, 0.719601065515, 0.7200093571249999, 0.720417648735, 0.7208259403449999, 0.721234231955, 0.7216425235649999, 0.722050815175, 0.7224591067849999, 0.722867398395,
      0.7232756900049999, 0.723683981615, 0.7240922732249999, 0.724500564835, 0.7249088564449999, 0.725317148055, 0.7257254396649999, 0.726133731275, 0.7265420228849999, 0.726950314495,
      0.7273586061049999, 0.727766897715, 0.7281751893249999, 0.728583480935, 0.7289917725449999, 0.729400064155, 0.7298083557649999, 0.730216647375, 0.7306249389849999, 0.731033230595,
      0.7314415222049999, 0.731849813815, 0.7322581054249999, 0.732666397035, 0.7330746886449999, 0.733482980255, 0.7338912718649999, 0.734299563475, 0.7347078550849999, 0.735116146695,
      0.7355244383049999, 0.735932729915, 0.7363410215249999, 0.736749313135, 0.7371576047449999, 0.737565896355, 0.7379741879649999, 0.738382479575, 0.7387907711849999, 0.739199062795,
      0.7396073544049999, 0.740015646015, 0.7404239376249999, 0.740832229235, 0.7412405208449999, 0.741648812455, 0.7420571040649999, 0.742465395675, 0.7428736872849999, 0.743281978895,
      0.7436902705049999, 0.744098562115, 0.7445068537249999, 0.744915145335, 0.7453234369449999, 0.745731728555, 0.7461400201649999, 0.746548311775, 0.7469566033849999, 0.747364894995,
      0.7477731866049999, 0.748181478215, 0.7485897698249999, 0.748998061435, 0.7494063530449999, 0.749814644655, 0.7502229362649999, 0.750631227875, 0.7510395194849999, 0.751447811095,
      0.7518561027049999, 0.752264394315, 0.7526726859249999, 0.753080977535, 0.7534892691449999, 0.753897560755, 0.7543058523649999, 0.754714143975, 0.7551224355849999, 0.755530727195,
      0.7559390188049999, 0.756347310415, 0.7567556020249999, 0.757163893635, 0.7575721852449999, 0.757980476855, 0.7583887684649999, 0.758797060075, 0.7592053516849999, 0.759613643295,
      0.7600219349049999, 0.760430226515, 0.7608385181249999, 0.761246809735, 0.7616551013449999, 0.762063392955, 0.7624716845649999, 0.762879976175, 0.7632882677849999, 0.763696559395,
      0.7641048510049999, 0.764513142615, 0.7649214342249999, 0.765329725835, 0.7657380174449999, 0.766146309055, 0.7665546006649999, 0.766962892275, 0.7673711838849999, 0.767779475495,
      0.7681877671049999, 0.768596058715, 0.7690043503249999, 0.769412641935, 0.7698209335449999, 0.770229225155, 0.7706375167649999, 0.771045808375, 0.7714540999849999, 0.771862391595,
      0.7722706832049999, 0.772678974815, 0.7730872664249999, 0.773495558035, 0.7739038496449999, 0.774312141255, 0.7747204328649999, 0.775128724475, 0.7755370160849999, 0.775945307695,
      0.7763535993049999, 0.776761890915, 0.7771701825249999, 0.777578474135, 0.7779867657449999, 0.778395057355, 0.7788033489649999, 0.779211640575, 0.7796199321849999, 0.780028223795,
      0.7804365154049999, 0.780844807015, 0.7812530986249999, 0.781661390235, 0.7820696818449999, 0.782477973455, 0.7828862650649999, 0.783294556675, 0.7837028482849999, 0.784111139895,
      0.7845194315049999, 0.784927723115, 0.7853360147249999, 0.785744306335, 0.7861525979449999, 0.786560889555, 0.7869691811649999, 0.787377472775, 0.7877857643849999, 0.788194055995,
      0.7886023476049999, 0.789010639215, 0.7894189308249999, 0.789827222435, 0.7902355140449999, 0.790643805655, 0.7910520972649999, 0.791460388875, 0.7918686804849999, 0.792276972095,
      0.7926852637049999, 0.793093555315, 0.7935018469249999, 0.793910138535, 0.7943184301449999, 0.794726721755, 0.7951350133649999, 0.795543304975, 0.7959515965849999, 0.796359888195,
      0.7967681798049999, 0.797176471415, 0.7975847630249999, 0.797993054635, 0.7984013462449999, 0.798809637855, 0.7992179294649999, 0.799626221075, 0.8000345126849999, 0.800442804295,
      0.8008510959049999, 0.801259387515, 0.8016676791249999, 0.802075970735, 0.8024842623449999, 0.802892553955, 0.8033008455649999, 0.803709137175, 0.8041174287849999, 0.804525720395,
      0.8049340120049999, 0.805342303615, 0.8057505952249999, 0.806158886835, 0.8065671784449999, 0.806975470055, 0.8073837616649999, 0.807792053275, 0.8082003448849999, 0.808608636495,
      0.8090169281049999, 0.809425219715, 0.8098335113249999, 0.810241802935, 0.8106500945449999, 0.811058386155, 0.8114666777649999, 0.811874969375, 0.8122832609849999, 0.812691552595,
      0.8130998442049999, 0.813508135815, 0.8139164274249999, 0.814324719035, 0.8147330106449999, 0.815141302255, 0.8155495938649999, 0.815957885475, 0.8163661770849999, 0.816774468695,
      0.8171827603049999, 0.817591051915, 0.8179993435249999, 0.818407635135, 0.8188159267449999, 0.819224218355, 0.8196325099649999, 0.820040801575, 0.8204490931849999, 0.820857384795,
      0.8212656764049999, 0.821673968015, 0.8220822596249999, 0.822490551235, 0.8228988428449999, 0.823307134455, 0.8237154260649999, 0.824123717675, 0.8245320092849999, 0.824940300895,
      0.8253485925049999, 0.825756884115, 0.8261651757249999, 0.826573467335, 0.8269817589449999, 0.827390050555, 0.8277983421649999, 0.828206633775, 0.8286149253849999, 0.829023216995,
      0.8294315086049999, 0.829839800215, 0.8302480918249999, 0.830656383435, 0.8310646750449999, 0.831472966655, 0.8318812582649999, 0.832289549875, 0.8326978414849999, 0.833106133095,
      0.8335144247049999, 0.833922716315, 0.8343310079249999, 0.834739299535, 0.8351475911449999, 0.835555882755, 0.8359641743649999, 0.836372465975, 0.8367807575849999, 0.837189049195,
      0.8375973408049999, 0.838005632415, 0.8384139240249999, 0.838822215635, 0.8392305072449999, 0.839638798855, 0.8400470904649999, 0.840455382075, 0.8408636736849999, 0.841271965295,
      0.8416802569049999, 0.842088548515, 0.8424968401249999, 0.842905131735, 0.8433134233449999, 0.843721714955, 0.8441300065649999, 0.844538298175, 0.8449465897849999, 0.845354881395,
      0.8457631730049999, 0.846171464615, 0.8465797562249999, 0.846988047835, 0.8473963394449999, 0.847804631055, 0.8482129226649999, 0.848621214275, 0.8490295058849999, 0.849437797495,
      0.8498460891049999, 0.850254380715, 0.8506626723249999, 0.851070963935, 0.8514792555449999, 0.851887547155, 0.8522958387649999, 0.852704130375, 0.8531124219849999, 0.853520713595,
      0.8539290052049999, 0.854337296815, 0.8547455884249999, 0.855153880035, 0.8555621716449999, 0.855970463255, 0.8563787548649999, 0.856787046475, 0.8571953380849999, 0.857603629695,
      0.8580119213049999, 0.858420212915, 0.8588285045249999, 0.859236796135, 0.8596450877449999, 0.860053379355, 0.8604616709649999, 0.860869962575, 0.8612782541849999, 0.861686545795,
      0.8620948374049999, 0.862503129015, 0.8629114206249999, 0.863319712235, 0.8637280038449999, 0.864136295455, 0.8645445870649999, 0.864952878675, 0.8653611702849999, 0.865769461895,
      0.8661777535049999, 0.866586045115, 0.8669943367249999, 0.867402628335, 0.8678109199449999, 0.868219211555, 0.8686275031649999, 0.869035794775, 0.8694440863849999, 0.869852377995,
      0.8702606696049999, 0.870668961215, 0.8710772528249999, 0.871485544435, 0.8718938360449999, 0.872302127655, 0.8727104192649999, 0.873118710875, 0.8735270024849999, 0.873935294095,
      0.8743435857049999, 0.874751877315, 0.8751601689249999, 0.875568460535, 0.8759767521449999, 0.876385043755, 0.8767933353649999, 0.877201626975, 0.8776099185849999, 0.878018210195,
      0.8784265018049999, 0.878834793415, 0.8792430850249999, 0.879651376635, 0.8800596682449999, 0.880467959855, 0.8808762514649999, 0.881284543075, 0.8816928346849999, 0.882101126295,
      0.8825094179049999, 0.882917709515, 0.8833260011249999, 0.883734292735, 0.8841425843449999, 0.884550875955, 0.8849591675649999, 0.885367459175, 0.8857757507849999, 0.886184042395,
      0.8865923340049999, 0.887000625615, 0.8874089172249999, 0.887817208835, 0.8882255004449999, 0.888633792055, 0.8890420836649999, 0.889450375275, 0.8898586668849999, 0.890266958495,
      0.8906752501049999, 0.891083541715, 0.8914918333249999, 0.891900124935, 0.8923084165449999, 0.892716708155, 0.8931249997649999, 0.893533291375, 0.8939415829849999, 0.894349874595,
      0.8947581662049999, 0.895166457815, 0.8955747494249999, 0.895983041035, 0.8963913326449999, 0.896799624255, 0.8972079158649999, 0.897616207475, 0.8980244990849999, 0.898432790695,
      0.8988410823049999, 0.899249373915, 0.8996576655249999, 0.900065957135, 0.9004742487449999, 0.900882540355, 0.9012908319649999, 0.901699123575, 0.9021074151849999, 0.902515706795,
      0.9029239984049999, 0.903332290015, 0.9037405816249999, 0.904148873235, 0.9045571648449999, 0.904965456455, 0.9053737480649999, 0.905782039675, 0.9061903312849999, 0.906598622895,
      0.9070069145049999, 0.907415206115, 0.9078234977249999, 0.908231789335, 0.9086400809449999, 0.909048372555, 0.9094566641649999, 0.909864955775, 0.9102732473849999, 0.910681538995,
      0.9110898306049999, 0.911498122215, 0.9119064138249999, 0.912314705435, 0.9127229970449999, 0.913131288655, 0.9135395802649999, 0.913947871875, 0.9143561634849999, 0.914764455095,
      0.9151727467049999, 0.915581038315, 0.9159893299249999, 0.916397621535, 0.9168059131449999, 0.917214204755, 0.9176224963649999, 0.918030787975, 0.9184390795849999, 0.918847371195,
      0.9192556628049999, 0.919663954415, 0.9200722460249999, 0.920480537635, 0.9208888292449999, 0.921297120855, 0.9217054124649999, 0.922113704075, 0.9225219956849999, 0.922930287295,
      0.9233385789049999, 0.923746870515, 0.9241551621249999, 0.924563453735, 0.9249717453449999, 0.925380036955, 0.9257883285649999, 0.926196620175, 0.9266049117849999, 0.927013203395,
      0.9274214950049999, 0.927829786615, 0.9282380782249999, 0.928646369835, 0.9290546614449999, 0.929462953055, 0.9298712446649999, 0.930279536275, 0.9306878278849999, 0.931096119495,
      0.9315044111049999, 0.931912702715, 0.9323209943249999, 0.932729285935, 0.9331375775449999, 0.933545869155, 0.9339541607649999, 0.934362452375, 0.9347707439849999, 0.935179035595,
      0.9355873272049999, 0.935995618815, 0.9364039104249999, 0.936812202035, 0.9372204936449999, 0.937628785255, 0.9380370768649999, 0.938445368475, 0.9388536600849999, 0.939261951695,
      0.9396702433049999, 0.940078534915, 0.9404868265249999, 0.940895118135, 0.9413034097449999, 0.941711701355, 0.9421199929649999, 0.942528284575, 0.9429365761849999, 0.943344867795,
      0.9437531594049999, 0.944161451015, 0.9445697426249999, 0.944978034235, 0.9453863258449999, 0.945794617455, 0.9462029090649999, 0.946611200675, 0.9470194922849999, 0.947427783895,
      0.9478360755049999, 0.948244367115, 0.9486526587249999, 0.949060950335, 0.9494692419449999, 0.949877533555, 0.9502858251649999, 0.950694116775, 0.9511024083849999, 0.951510699995,
      0.9519189916049999, 0.952327283215, 0.9527355748249999, 0.953143866435, 0.9535521580449999, 0.953960449655, 0.9543687412649999, 0.954777032875, 0.9551853244849999, 0.955593616095,
      0.9560019077049999, 0.956410199315, 0.9568184909249999, 0.957226782535, 0.9576350741449999, 0.958043365755, 0.9584516573649999, 0.958859948975, 0.9592682405849999, 0.959676532195,
      0.9600848238049999, 0.960493115415, 0.9609014070249999, 0.961309698635, 0.9617179902449999, 0.962126281855, 0.9625345734649999, 0.962942865075, 0.9633511566849999, 0.963759448295,
      0.9641677399049999, 0.964576031515, 0.9649843231249999, 0.965392614735, 0.9658009063449999, 0.966209197955, 0.9666174895649999, 0.967025781175, 0.9674340727849999, 0.967842364395,
      0.9682506560049999, 0.968658947615, 0.9690672392249999, 0.969475530835, 0.9698838224449999, 0.970292114055, 0.9707004056649999, 0.971108697275, 0.9715169888849999, 0.971925280495,
      0.9723335721049999, 0.972741863715, 0.9731501553249999, 0.973558446935, 0.9739667385449999, 0.974375030155, 0.9747833217649999, 0.975191613375, 0.9755999049849999, 0.976008196595,
      0.9764164882049999, 0.976824779815, 0.9772330714249999, 0.977641363035, 0.9780496546449999, 0.978457946255, 0.9788662378649999, 0.979274529475, 0.9796828210849999, 0.980091112695,
      0.9804994043049999, 0.980907695915, 0.9813159875249999, 0.981724279135, 0.9821325707449999, 0.982540862355, 0.9829491539649999, 0.983357445575, 0.9837657371849999, 0.984174028795,
      0.9845823204049999, 0.984990612015, 0.9853989036249999, 0.985807195235, 0.9862154868449999, 0.986623778455, 0.9870320700649999, 0.987440361675, 0.9878486532849999, 0.988256944895,
      0.9886652365049999, 0.989073528115, 0.9894818197249999, 0.989890111335, 0.9902984029449999, 0.990706694555, 0.9911149861649999, 0.991523277775, 0.9919315693849999, 0.992339860995,
      0.9927481526049999, 0.993156444215, 0.9935647358249999, 0.993973027435, 0.9943813190449999, 0.994789610655, 0.9951979022649999, 0.995606193875, 0.9960144854849999, 0.996422777095,
      0.9968310687049999, 0.997239360315, 0.9976476519249999, 0.998055943535, 0.9984642351449999, 0.998872526755, 0.9992808183649999, 0.999689109975, 1.000097401585, 1.000505693195,
      1.000913984805, 1.001322276415, 1.001730568025, 1.002138859635, 1.002547151245, 1.002955442855, 1.003363734465, 1.003772026075, 1.004180317685, 1.004588609295,
      1.004996900905, 1.005405192515, 1.005813484125, 1.006221775735, 1.006630067345, 1.007038358955, 1.007446650565, 1.007854942175, 1.008263233785, 1.008671525395,
      1.009079817005, 1.009488108615, 1.009896400225, 1.010304691835, 1.010712983445, 1.011121275055, 1.011529566665, 1.011937858275, 1.012346149885, 1.012754441495,
      1.013162733105, 1.013571024715, 1.013979316325, 1.014387607935, 1.014795899545, 1.015204191155, 1.015612482765, 1.016020774375, 1.016429065985, 1.016837357595,
      1.017245649205, 1.017653940815, 1.018062232425, 1.018470524035, 1.018878815645, 1.019287107255, 1.019695398865, 1.020103690475, 1.020511982085, 1.020920273695,
      1.021328565305, 1.021736856915, 1.022145148525, 1.022553440135, 1.022961731745, 1.023370023355, 1.023778314965, 1.024186606575, 1.024594898185, 1.025003189795,
      1.025411481405, 1.025819773015, 1.026228064625, 1.026636356235, 1.027044647845, 1.027452939455, 1.027861231065, 1.028269522675, 1.028677814285, 1.029086105895,
      1.029494397505, 1.029902689115, 1.030310980725, 1.030719272335, 1.031127563945, 1.031535855555, 1.031944147165, 1.032352438775, 1.032760730385, 1.033169021995,
      1.033577313605, 1.033985605215, 1.034393896825, 1.034802188435, 1.035210480045, 1.035618771655, 1.036027063265, 1.036435354875, 1.036843646485, 1.037251938095,
      1.037660229705, 1.038068521315, 1.038476812925, 1.038885104535, 1.039293396145, 1.039701687755, 1.040109979365, 1.040518270975, 1.040926562585, 1.041334854195
   };
   std::vector<Double_t> gre_fy_vect1{
      0.7598297996961502, 0.7608508654785792, 0.7618653161091175, 0.7628731714933484, 0.7638744515334198, 0.7648691761280535, 0.7658573651725484, 0.7668390385587859, 0.7678142161752273, 0.7687829179069173,
      0.7697451636354764, 0.7707009732390993, 0.7716503665925438, 0.7725933635671269, 0.7735299840307071, 0.774460247847678, 0.7753841748789465, 0.7763017849819212, 0.777213098010489, 0.7781181338149981,
      0.7790169122422292, 0.779909453135378, 0.7807957763340201, 0.7816759016740898, 0.7825498489878434, 0.7834176381038304, 0.7842792888468556, 0.7851348210379472, 0.785984254494313, 0.7868276090293054,
      0.7876649044523751, 0.7884961605690304, 0.7893213971807898, 0.7901406340851356, 0.7909538910754625, 0.7917611879410295, 0.7925625444669043, 0.7933579804339104, 0.7941475156185689, 0.7949311697930429,
      0.7957089627250746, 0.7964809141779259, 0.7972470439103131, 0.7980073716763431, 0.798761917225446, 0.7995107003023076, 0.8002537406467963, 0.800991057993895, 0.8017226720736245, 0.8024486026109703,
      0.8031688693258033, 0.8038834919328054, 0.8045924901413842, 0.8052958836555959, 0.8059936921740589, 0.8066859353898715, 0.807372632990522, 0.8080538046578049, 0.8087294700677268, 0.8093996488904198,
      0.8100643607900448, 0.8107236254247013, 0.8113774624463278, 0.8120258915006072, 0.8126689322268679, 0.813306604257983, 0.8139389272202686, 0.8145659207333825, 0.8151876044102172, 0.8158039978567966,
      0.8164151206721669, 0.8170209924482889, 0.8176216327699271, 0.8182170612145403, 0.8188072973521656, 0.8193923607453083, 0.8199722709488222, 0.8205470475097969, 0.821116709967436, 0.8216812778529412,
      0.8222407706893887, 0.8227952079916099, 0.8233446092660651, 0.8238889940107229, 0.8244283817149309, 0.8249627918592919, 0.8254922439155329, 0.8260167573463786, 0.8265363516054183, 0.8270510461369776,
      0.8275608603759813, 0.8280658137478235, 0.82856592566823, 0.8290612155431237, 0.8295517027684858, 0.8300374067302185, 0.8305183468040057, 0.8309945423551716, 0.8314660127385392, 0.8319327772982893,
      0.8323948553678147, 0.832852266269577, 0.8333050293149601, 0.8337531638041247, 0.8341966890258588, 0.8346356242574317, 0.8350699887644421, 0.8354998018006694, 0.8359250826079215, 0.8363458504158826,
      0.8367621244419601, 0.8371739238911315, 0.8375812679557876, 0.8379841758155786, 0.8383826666372564, 0.8387767595745185, 0.8391664737678476, 0.8395518283443555, 0.8399328424176205, 0.840309535087529,
      0.8406819254401132, 0.841050032547389, 0.8414138754671936, 0.8417734732430227, 0.8421288449038636, 0.8424800094640347, 0.8428269859230159, 0.8431697932652852, 0.8435084504601496, 0.84384297646158,
      0.8441733902080413, 0.8444997106223248, 0.8448219566113776, 0.8451401470661354, 0.8454543008613484, 0.8457644368554142, 0.8460705738902028, 0.8463727307908879, 0.8466709263657716, 0.8469651794061127,
      0.847255508685954, 0.8475419329619467, 0.8478244709731767, 0.8481031414409907, 0.8483779630688192, 0.8486489545420025, 0.8489161345276134, 0.8491795216742819, 0.8494391346120174, 0.8496949919520319,
      0.8499471122865626, 0.8501955141886947, 0.8504402162121817, 0.8506812368912686, 0.8509185947405115, 0.8511523082546009, 0.8513823959081803, 0.8516088761556679, 0.8518317674310761, 0.8520510881478326,
      0.8522668566985989, 0.8524790914550916, 0.8526878107679002, 0.8528930329663078, 0.8530947763581087, 0.8532930592294301, 0.8534878998445476, 0.8536793164457072, 0.8538673272529416, 0.8540519504638894,
      0.854233204253615, 0.854411106774426, 0.8545856761556913, 0.8547569305036599, 0.8549248879012793, 0.8550895664080146, 0.8552509840596657, 0.8554091588681862, 0.8555641088215019, 0.8557158518833298,
      0.8558644059929957, 0.8560097890652533, 0.8561520189901026, 0.8562911136326102, 0.8564270908327254, 0.8565599684051021, 0.8566897641389161, 0.8568164957976852, 0.8569401811190885, 0.8570608378147866,
      0.8571784835702403, 0.8572931360445314, 0.8574048128701831, 0.8575135316529799, 0.8576193099717888, 0.8577221653783796, 0.8578221153972473, 0.8579191775254325, 0.8580133692323425, 0.8581047079595759,
      0.8581932111207424, 0.8582788961012863, 0.8583617802583103, 0.8584418809203976, 0.8585192153874365, 0.8585938009304435, 0.8586656547913889, 0.8587347941830208, 0.8588012362886903, 0.8588649982621777,
      0.858926097227518, 0.8589845502788274, 0.8590403744801302, 0.8590935868651867, 0.85914420443732, 0.8591922441692456, 0.8592377230028987, 0.8592806578492644, 0.8593210655882078, 0.859358963068303,
      0.8593943671066648, 0.8594272944887804, 0.8594577619683409, 0.8594857862670724, 0.8595113840745721, 0.8595345720481383, 0.8595553668126076, 0.8595737849601884, 0.8595898430502955, 0.8596035576093876,
      0.8596149451308031, 0.8596240220745973, 0.8596308048673809, 0.8596353099021582, 0.8596375535381657, 0.8596375521007135, 0.8596353218810243, 0.8596308791360756, 0.8596242400884417, 0.8596154209261356,
      0.8596044378024534, 0.859591306835818, 0.8595760441096235, 0.8595586656720809, 0.8595391875360661, 0.8595176256789639, 0.8594939960425191, 0.859468314532683, 0.859440597019464, 0.8594108593367769,
      0.8593791172822949, 0.8593453866173004, 0.859309683066539, 0.8592720223180721, 0.8592324200231305, 0.8591908917959715, 0.8591474532137333, 0.8591021198162927, 0.8590549071061222, 0.8590058305481485,
      0.8589549055696135, 0.8589021475599327, 0.8588475718705572, 0.8587911938148363, 0.8587330286678799, 0.8586730916664228, 0.8586113980086892, 0.8585479628542585, 0.8584828013239332, 0.8584159284996041,
      0.8583473594241214, 0.8582771091011634, 0.8582051924951054, 0.8581316245308936, 0.8580564200939166, 0.8579795940298777, 0.8579011611446706, 0.8578211362042546, 0.8577395339345296, 0.8576563690212157,
      0.8575716561097293, 0.8574854098050634, 0.8573976446716686, 0.8573083752333324, 0.857217615973064, 0.8571253813329763, 0.8570316857141697, 0.8569365434766184, 0.8568399689390583, 0.8567419763788711,
      0.8566425800319759, 0.8565417940927166, 0.8564396327137547, 0.856336110005959, 0.8562312400382994, 0.8561250368377408, 0.8560175143891371, 0.8559086866351285, 0.8557985674760373, 0.8556871707697671,
      0.8555745103317004, 0.855460599934601, 0.8553454533085136, 0.8552290841406672, 0.8551115060753779, 0.8549927327139548, 0.8548727776146046, 0.8547516542923387, 0.8546293762188814, 0.8545059568225788,
      0.8543814094883089, 0.8542557475573932, 0.8541289843275092, 0.8540011330526026, 0.8538722069428044, 0.8537422191643433, 0.853611182839467, 0.8534791110463551, 0.8533460168190428, 0.8532119131473378,
      0.853076812976744, 0.8529407292083825, 0.8528036746989167, 0.8526656622604745, 0.8525267046605783, 0.8523868146220674, 0.8522460048230303, 0.8521042878967311, 0.8519616764315419, 0.8518181829708725,
      0.8516738200131053, 0.8515286000115281, 0.8513825353742687, 0.8512356384642318, 0.8510879215990357, 0.8509393970509522, 0.8507900770468445, 0.8506399737681084, 0.8504890993506146, 0.8503374658846519,
      0.850185085414871, 0.8500319699402291, 0.8498781314139385, 0.8497235817434113, 0.8495683327902112, 0.8494123963700008, 0.8492557842524946, 0.8490985081614101, 0.8489405797744207, 0.8487820107231119,
      0.8486228125929353, 0.8484629969231661, 0.8483025752068603, 0.848141558890815, 0.8479799593755268, 0.8478177880151549, 0.8476550561174826, 0.8474917749438797, 0.8473279557092698, 0.8471636095820941,
      0.8469987476842792, 0.8468333810912047, 0.8466675208316722, 0.8465011778878765, 0.8463343631953768, 0.846167087643068, 0.8459993620731567, 0.8458311972811332, 0.8456626040157503, 0.8454935929789967,
      0.8453241748260801, 0.8451543601654011, 0.8449841595585375, 0.8448135835202231, 0.8446426425183327, 0.8444713469738627, 0.8442997072609197, 0.8441277337067016, 0.843955436591489, 0.8437828261486301,
      0.843609912564532, 0.8434367059786482, 0.8432632164834727, 0.8430894541245301, 0.842915428900371, 0.8427411507625636, 0.842566629615693, 0.8423918753173538, 0.8422168976781511, 0.8420417064616972,
      0.8418663113846119, 0.8416907221165233, 0.84151494828007, 0.8413389994509034, 0.8411628851576924, 0.8409866148821272, 0.8408101980589268, 0.8406336440758446, 0.8404569622736778, 0.8402801619462752,
      0.8401032523405487, 0.8399262426564823, 0.8397491420471476, 0.8395719596187132, 0.8393947044304619, 0.8392173854948033, 0.8390400117772924, 0.8388625921966451, 0.8386851356247562, 0.8385076508867203,
      0.8383301467608494, 0.8381526319786964, 0.8379751152250751, 0.8377976051380845, 0.8376201103091326, 0.8374426392829607, 0.8372652005576697, 0.8370878025847471, 0.8369104537690948, 0.8367331624690572,
      0.8365559369964518, 0.8363787856165987, 0.8362017165483534, 0.8360247379641376, 0.8358478579899747, 0.8356710847055221, 0.8354944261441077, 0.8353178902927645, 0.8351414850922706, 0.8349652184371827,
      0.8347890981758789, 0.8346131321105962, 0.8344373279974719, 0.8342616935465844, 0.8340862364219956, 0.8339109642417951, 0.8337358845781432, 0.8335610049573151, 0.8333863328597494, 0.8332118757200915,
      0.8330376409272429, 0.8328636358244085, 0.8326898677091471, 0.8325163438334199, 0.8323430714036418, 0.8321700575807334, 0.8319973094801725, 0.8318248341720482, 0.8316526386811144, 0.8314807299868446,
      0.8313091150234877, 0.8311378006801248, 0.8309667938007242, 0.8307961011842033, 0.8306257295844836, 0.8304556857105521, 0.8302859762265208, 0.8301166077516884, 0.8299475868606015, 0.8297789200831172,
      0.8296106139044664, 0.8294426747653181, 0.8292751090618434, 0.8291079231457819, 0.8289411233245072, 0.8287747158610936, 0.8286087069743846, 0.8284431028390599, 0.8282779095857061, 0.828113133300885,
      0.827948780027204, 0.8277848557633886, 0.8276213664643524, 0.8274583180412702, 0.827295716361652, 0.8271335672494154, 0.8269718764849607, 0.8268106498052457, 0.8266498929038619, 0.8264896114311103,
      0.8263298109940793, 0.8261704971567206, 0.8260116754399295, 0.8258533513216217, 0.825695530236816, 0.8255382175777102, 0.8253814186937657, 0.8252251388917858, 0.8250693834360003, 0.824914157548145,
      0.8247594664075479, 0.8246053151512114, 0.8244517088738955, 0.8242986526282047, 0.8241461514246723, 0.823994210231846, 0.8238428339763761, 0.8236920275430998, 0.8235417957751315, 0.8233921434739493,
      0.8232430753994847, 0.8230945962702104, 0.8229467107632326, 0.8227994235143774, 0.8226527391182858, 0.8225066621285015, 0.8223611970575652, 0.8222163483771054, 0.8220721205179312, 0.821928517870127,
      0.8217855447831444, 0.8216432055658976, 0.8215015044868578, 0.8213604457741484, 0.8212200336156406, 0.8210802721590492, 0.82094116551203, 0.8208027177422765, 0.8206649328776163, 0.8205278149061107,
      0.8203913677761517, 0.820255595396562, 0.8201205016366927, 0.8199860903265236, 0.8198523652567643, 0.819719330178953, 0.8195869888055585, 0.8194553448100801, 0.8193244018271513, 0.8191941634526402,
      0.8190646332437522, 0.8189358147191339, 0.8188077113589751, 0.8186803266051121, 0.8185536638611342, 0.8184277264924836, 0.8183025178265656, 0.8181780411528483, 0.8180542997229725, 0.8179312967508532,
      0.8178090354127895, 0.8176875188475691, 0.8175667501565752, 0.8174467324038931, 0.8173274686164206, 0.8172089617839713, 0.8170912148593854, 0.816974230758638, 0.8168580123609472, 0.8167425625088829,
      0.8166278840084779, 0.8165139796293341, 0.8164008521047363, 0.8162885041317592, 0.8161769383713802, 0.8160661574485878, 0.8159561639524964, 0.8158469604364533, 0.8157385494181526, 0.8156309333797478,
      0.8155241147679619, 0.8154180959942005, 0.8153128794346656, 0.8152084674304673, 0.8151048622877375, 0.8150020662777423, 0.8149000816369969, 0.8147989105673795, 0.8146985552362438, 0.8145990177765349,
      0.8145003002869033, 0.8144024048318208, 0.8143053334416923, 0.8142090881129747, 0.8141136708082912, 0.8140190834565453, 0.8139253279530391, 0.8138324061595871, 0.8137403199046352, 0.8136490709833731,
      0.8135586611578558, 0.8134690921571172, 0.8133803656772872, 0.8132924833817105, 0.8132054469010632, 0.8131192578334694, 0.8130339177446219, 0.8129494281678955, 0.8128657906044696, 0.8127830065234443,
      0.8127010773619591, 0.8126200045253107, 0.8125397893870735, 0.8124604332892177, 0.8123819375422268, 0.8123043034252199, 0.8122275321860689, 0.8121516250415177, 0.8120765831773039, 0.8120024077482758,
      0.8119290998785154, 0.8118566606614565, 0.8117850911600035, 0.8117143924066569, 0.8116445654036272, 0.8115756111229604, 0.811507530506656, 0.8114403244667899, 0.8113739938856336, 0.8113085396157759,
      0.811243962480243, 0.8111802632726227, 0.8111174427571829, 0.8110555016689944, 0.8109944407140525, 0.8109342605693974, 0.8108749618832389, 0.8108165452750754, 0.810759011335817, 0.8107023606279085,
      0.8106465936854498, 0.8105917110143204, 0.8105377130923002, 0.8104846003691922, 0.8104323732669459, 0.8103810321797792, 0.8103305774743017, 0.8102810094896373, 0.810232328537547, 0.8101845349025516,
      0.8101376288420572, 0.8100916105864742, 0.8100464803393452, 0.8100022382774639, 0.8099588845510021, 0.809916419283632, 0.8098748425726485, 0.8098341544890945, 0.8097943550778852, 0.8097554443579295,
      0.8097174223222556, 0.8096802889381346, 0.809644044147205, 0.8096086878655959, 0.8095742199840521, 0.8095406403680572, 0.8095079488579593, 0.8094761452690944, 0.8094452293919112, 0.8094152009920956,
      0.8093860598106947, 0.809357805564243, 0.8093304379448856, 0.8093039566205043, 0.8092783612348404, 0.809253651407622, 0.8092298267346878, 0.8092068867881125, 0.8091848311163303, 0.809163659244264,
      0.809143370673447, 0.8091239648821481, 0.8091054413255004, 0.8090877994356233, 0.8090710386217503, 0.8090551582703531, 0.8090401577452689, 0.8090260363878241, 0.8090127935169626, 0.8090004284293696,
      0.8089889403995988, 0.8089783286801978, 0.8089685925018352, 0.8089597310734259, 0.8089517435822564, 0.808944629194115, 0.8089383870534139, 0.8089330162833174, 0.8089285159858705, 0.8089248852421217,
      0.8089221231122535, 0.8089202286357068, 0.8089192008313096, 0.8089190386974026, 0.8089197412119673, 0.8089213073327528, 0.8089237359974045, 0.8089270261235886, 0.8089311766091227, 0.8089361863321021,
      0.8089420541510277, 0.8089487789049332, 0.8089563594135147, 0.8089647944772579, 0.8089740828775657, 0.8089842233768872, 0.8089952147188465, 0.8090070556283706, 0.8090197448118189, 0.8090332809571098,
      0.8090476627338535, 0.8090628887934779, 0.8090789577693585, 0.809095868276948, 0.8091136189139079, 0.8091322082602342, 0.8091516348783897, 0.8091718973134338, 0.809192994093153, 0.8092149237281888,
      0.8092376847121709, 0.8092612755218476, 0.8092856946172147, 0.8093109404416475, 0.8093370114220332, 0.8093639059688997, 0.8093916224765497, 0.8094201593231906, 0.8094495148710675, 0.8094796874665952,
      0.809510675440489, 0.8095424771078998, 0.8095750907685459, 0.8096085147068441, 0.809642747192047, 0.8096777864783719, 0.8097136308051375, 0.8097502783968973, 0.8097877274635733, 0.8098259762005905,
      0.809865022789013, 0.8099048653956761, 0.8099455021733249, 0.8099869312607469, 0.8100291507829109, 0.8100721588511005, 0.8101159535630515, 0.8101605330030894, 0.8102058952422651, 0.8102520383384936,
      0.8102989603366911, 0.8103466592689131, 0.8103951331544923, 0.8104443800001795, 0.8104943978002789, 0.8105451845367919, 0.8105967381795539, 0.8106490566863763, 0.8107021380031858, 0.8107559800641667,
      0.8108105807919023, 0.8108659380975153, 0.8109220498808117, 0.8109789140304237, 0.8110365284239514, 0.8110948909281077, 0.8111539993988632, 0.8112138516815884, 0.8112744456112009, 0.8113357790123105,
      0.8113978496993645, 0.8114606554767968, 0.8115241941391714, 0.8115884634713332, 0.8116534612485553, 0.8117191852366878, 0.8117856331923071, 0.8118528028628661, 0.8119206919868446, 0.8119892982939018,
      0.8120586195050267, 0.8121286533326905, 0.8121993974810016, 0.8122708496458584, 0.8123430075151027, 0.8124158687686779, 0.8124894310787807, 0.8125636921100229, 0.8126386495195849, 0.8127143009573754,
      0.8127906440661901, 0.8128676764818719, 0.8129453958334713, 0.8130237997434078, 0.8131028858276319, 0.8131826516957883, 0.8132630949513793, 0.8133442131919321, 0.8134260040091617, 0.8135084649891388,
      0.813591593712458, 0.8136753877544046, 0.8137598446851272, 0.8138449620698054, 0.8139307374688245, 0.8140171684379439, 0.8141042525284754, 0.814191987287455, 0.8142803702578221, 0.8143693989785913,
      0.8144590709850362, 0.8145493838088671, 0.8146403349784092, 0.8147319220187882, 0.8148241424521115, 0.8149169937976527, 0.8150104735720387, 0.8151045792894339, 0.8151993084617324, 0.8152946585987451,
      0.8153906272083922, 0.8154872117968948, 0.8155844098689715, 0.8156822189280312, 0.8157806364763722, 0.8158796600153797, 0.8159792870457281, 0.8160795150675809, 0.816180341580796, 0.8162817640851294,
      0.8163837800804435, 0.8164863870669172, 0.8165895825452536, 0.8166933640168941, 0.8167977289842336, 0.8169026749508349, 0.8170081994216485, 0.8171142999032321, 0.8172209739039733, 0.8173282189343132,
      0.8174360325069729, 0.8175444121371831, 0.8176533553429144, 0.8177628596451088, 0.8178729225679179, 0.8179835416389379, 0.818094714389452, 0.8182064383546693, 0.8183187110739746, 0.8184315300911718,
      0.8185448929547352, 0.8186587972180632, 0.8187732404397327, 0.8188882201837575, 0.8190037340198483, 0.8191197795236782, 0.8192363542771482, 0.8193534558686578, 0.8194710818933755, 0.8195892299535179,
      0.8197078976586261, 0.8198270826258486, 0.8199467824802276, 0.8200669948549875, 0.8201877173918254, 0.8203089477412111, 0.8204306835626816, 0.8205529225251474, 0.8206756623071986, 0.8207989005974157,
      0.8209226350946822, 0.8210468635085065, 0.8211715835593415, 0.8212967929789127, 0.8214224895105491, 0.821548670909518, 0.8216753349433646, 0.8218024793922571, 0.8219301020493343, 0.8220582007210611,
      0.822186773227583, 0.8223158174030952, 0.8224453310962047, 0.822575312170307, 0.8227057585039661, 0.8228366679912947, 0.8229680385423462, 0.8230998680835104, 0.8232321545579113, 0.8233648959258171,
      0.8234980901650505, 0.8236317352714092, 0.8237658292590883, 0.8239003701611157, 0.8240353560297844, 0.8241707849371034, 0.8243066549752442, 0.824442964257001, 0.8245797109162568, 0.8247168931084541,
      0.8248545090110777, 0.8249925568241409, 0.8251310347706814, 0.825269941097265, 0.8254092740744988, 0.8255490319975495, 0.8256892131866724, 0.8258298159877505, 0.8259708387728387, 0.8261122799407213,
      0.8262541379174773, 0.8263964111570516, 0.8265390981418445, 0.8266821973833015, 0.8268257074225221, 0.8269696268308725, 0.8271139542106121, 0.8272586881955326, 0.8274038274516042, 0.8275493706776372,
      0.8276953166059539, 0.8278416640030729, 0.8279884116704052, 0.8281355584449638, 0.8282831032000882, 0.8284310448461784, 0.8285793823314441, 0.8287281146426713, 0.8288772408059993, 0.8290267598877129,
      0.8291766709950527, 0.8293269732770379, 0.8294776659253069, 0.8296287481749723, 0.8297802193054972, 0.8299320786415819, 0.8300843255540744, 0.8302369594608968, 0.8303899798279888, 0.8305433861702728,
      0.8306971780526369, 0.8308513550909397, 0.8310059169530334, 0.8311608633598115, 0.8313161940862749, 0.8314719089626208, 0.8316280078753582, 0.8317844907684426, 0.8319413576444382, 0.8320986085657015,
      0.8322562436555943, 0.8324142630997208, 0.8325726671471931, 0.8327314561119217, 0.8328906303739394, 0.8330501903807492, 0.8332101366487067, 0.8333704697644312, 0.8335311903862497, 0.8336922992456731,
      0.8338537971489083, 0.8340156849784008, 0.8341779636944193, 0.834340634336671, 0.8345036980259588, 0.8346671559658765, 0.8348310094445449, 0.8349952598363873, 0.8351599086039493, 0.835324957299765,
      0.835490407568262, 0.8356562611477204, 0.8358225198722748, 0.8359891856739697, 0.8361562605848629, 0.8363237467391819, 0.8364916463755384, 0.8366599618391957, 0.8368286955843943, 0.836997850176737,
      0.8371674282956392, 0.8373374327368363, 0.8375078664149643, 0.8376787323662034, 0.8378500337509923, 0.8380217738568173, 0.8381939561010725, 0.838366584034003, 0.8385396613417199, 0.8387131918493073,
      0.8388871795240062, 0.8390616284784933, 0.8392365429742468, 0.8394119274250097, 0.8395877864003487, 0.8397641246293162, 0.8399409470042152, 0.8401182585844753, 0.8402960646006379, 0.8404743704584635,
      0.8406531817431501, 0.8408325042236865, 0.8410123438573315, 0.8411927067942239, 0.8413735993821374, 0.8415550281713789, 0.841736999919832, 0.8419195215981641, 0.8421026003951887, 0.8422862437233978
   };
   std::vector<Double_t> gre_fex_vect2{
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0
   };
   std::vector<Double_t> gre_fey_vect3{
      0.06205618178833289, 0.06140511342208445, 0.06076082470385107, 0.06012330751123016, 0.05949255382728602, 0.05886855573141524, 0.0582513053895742, 0.05764079504383474, 0.05703701700125369, 0.05643996362201857,
      0.05584962730685673, 0.05526600048367247, 0.0546890755933965, 0.05411884507501708, 0.05355530134977461, 0.05299843680449211, 0.05244824377402598, 0.05190471452281125, 0.05136784122548737, 0.05083761594658084,
      0.05031403061923731, 0.04979707702298148, 0.04928674676049984, 0.0487830312334325, 0.0482859216171748, 0.04779540883467604, 0.04731148352924558, 0.04683413603636642, 0.04636335635452223, 0.04589913411505335,
      0.04544145855105904, 0.0449903184653636, 0.04454570219757997, 0.0441075975902936, 0.04367599195441718, 0.04325087203374549, 0.04283222396877551, 0.04242003325983455, 0.04201428472959114, 0.04161496248501017,
      0.04122204987883409, 0.0408355294706715, 0.04045538298778668, 0.04008159128568307, 0.03971413430859445, 0.03935299104998344, 0.03899813951317896, 0.03864955667226742, 0.03830721843337614, 0.03797109959648061,
      0.03764117381788312, 0.03731741357350551, 0.03699979012315324, 0.03668827347589902, 0.03638283235675278, 0.03608343417476965, 0.03579004499276535, 0.03550262949879405, 0.03522115097955607, 0.03494557129588892,
      0.03467585086050344, 0.03441194861811323, 0.03415382202810912, 0.03390142704991429, 0.03365471813116153, 0.03341364819880844, 0.03317816865331596, 0.03294822936598563, 0.03272377867955541, 0.03250476341213025,
      0.03229112886451523, 0.0320828188310017, 0.03187977561364482, 0.03168194004005005, 0.03148925148467697, 0.03130164789364271, 0.03111906581300149, 0.03094144042044727, 0.03076870556038229, 0.03060079378226632,
      0.03043763638215387, 0.03027916344730363, 0.03012530390373604, 0.02997598556659194, 0.02983113519314325, 0.02969067853828021, 0.02955454041230136, 0.02942264474081255, 0.02929491462653825, 0.0291712724128377,
      0.02905163974871364, 0.02893593765509626, 0.02882408659218152, 0.02871600652760163, 0.0286116170052046, 0.02851083721422097, 0.02841358605859789, 0.02831978222628521, 0.02822934425826258, 0.02814219061710106,
      0.02805823975486467, 0.02797741018015843, 0.02789962052414578, 0.02782478960536119, 0.02775283649316086, 0.0276836805696591, 0.02761724159001466, 0.02755343974093934, 0.02749219569731542, 0.02743343067681972,
      0.0273770664924645, 0.02732302560297736, 0.02727123116095409, 0.02722160705873095, 0.02717407797193325, 0.02712856940066952, 0.02708500770834886, 0.02704332015811214, 0.02700343494687609, 0.02696528123699664,
      0.02692878918556971, 0.02689388997139427, 0.02686051581962776, 0.02682860002417437, 0.02679807696784971, 0.02676888214037261, 0.02674095215423988, 0.02671422475854173, 0.026688638850783, 0.02666413448677533,
      0.02664065288867017, 0.0266181364512031, 0.02659652874622287, 0.02657577452557939, 0.0265558197224451, 0.02653661145114602, 0.02651809800557596, 0.02650022885627237, 0.02648295464622434, 0.0264662271854901,
      0.02644999944469375, 0.0264342255474745, 0.02641886076195753, 0.0264038614913135, 0.02638918526347527, 0.02637479072007319, 0.02636063760465413, 0.02634668675024198, 0.02633290006629897, 0.0263192405251424,
      0.02630567214787151, 0.02629215998985388, 0.02627867012582153, 0.02626516963462244, 0.02625162658367108, 0.02623801001314237, 0.02622428991994518, 0.0262104372415152, 0.02619642383946283, 0.02618222248310755,
      0.0261678068329322, 0.02615315142398404, 0.02613823164925256, 0.02612302374304777, 0.02610750476440359, 0.02609165258052814, 0.02607544585032154, 0.02605886400798035, 0.02604188724670541, 0.02602449650252991,
      0.02600667343828215, 0.02598840042769456, 0.02596966053967531, 0.0259504375227484, 0.02593071578967616, 0.0259104804022709, 0.02588971705640354, 0.02586841206721788, 0.02584655235455479, 0.02582412542859228,
      0.02580111937570607, 0.02577752284455458, 0.02575332503239137, 0.02572851567160685, 0.02570308501650289, 0.02567702383030005, 0.02565032337237949, 0.02562297538575908, 0.02559497208480547, 0.02556630614317981,
      0.0255369706820164, 0.02550695925833702, 0.02547626585369361, 0.02544488486304292, 0.02541281108384822, 0.02538003970540762, 0.02534656629840623, 0.02531238680468866, 0.02527749752725188, 0.02524189512045261,
      0.02520557658042872, 0.02516853923573019, 0.02513078073815779, 0.02509229905380475, 0.0250530924542997, 0.02501315950824694, 0.02497249907286003, 0.02493111028578657, 0.0248889925571204, 0.02484614556159629,
      0.02480256923096641, 0.02475826374655233, 0.02471322953197096, 0.02466746724603065, 0.02462097777579293, 0.02457376222979801, 0.02452582193144934, 0.02447715841255484, 0.02442777340702076, 0.02437766884469508,
      0.02432684684535754, 0.02427530971285217, 0.02422305992936033, 0.02417010014981003, 0.02411643319641893, 0.02406206205336776, 0.02400698986160181, 0.02395121991375607, 0.02389475564920301, 0.02383760064921797,
      0.02377975863226205, 0.0237212334493769, 0.02366202907969005, 0.02360214962602937, 0.02354159931064148, 0.02348038247101276, 0.02341850355579215, 0.02335596712080966, 0.02329277782519172, 0.0232289404275689,
      0.02316445978237464, 0.02309934083623166, 0.02303358862442668, 0.02296720826746655, 0.0229002049677187, 0.02283258400613049, 0.02276435073902736, 0.02269551059498575, 0.02262606907178227, 0.02255603173341286,
      0.02248540420718477, 0.02241419218087524, 0.02234240139995896, 0.0222700376648998, 0.02219710682850673, 0.02212361479335143, 0.02204956750924765, 0.02197497097078772, 0.02189983121493845, 0.0218241543186924,
      0.02174794639677376, 0.02167121359939765, 0.02159396211008187, 0.02151619814350913, 0.02143792794343835, 0.02135915778066485, 0.02127989395102748, 0.02120014277346089, 0.02111991058809376, 0.0210392037543894,
      0.0209580286493299, 0.02087639166564096, 0.02079429921005813, 0.02071175770163115, 0.02062877357006877, 0.02054535325411861, 0.02046150319998629, 0.02037722985978821, 0.02029253969004065, 0.02020743915018152,
      0.02012193470112728, 0.02003603280385969, 0.0199497399180469, 0.01986306250069305, 0.01977600700481972, 0.01968857987817569, 0.01960078756197611, 0.01951263648966932, 0.01942413308573093, 0.01933528376448493,
      0.01924609492895116, 0.01915657296971715, 0.01906672426383623, 0.01897655517374885, 0.01888607204622863, 0.01879528121135045, 0.0187041889814825, 0.01861280165029923, 0.01852112549181749, 0.01842916675945187,
      0.01833693168509259, 0.01824442647820259, 0.01815165732493468, 0.01805863038726789, 0.01796535180216333, 0.01787182768073755, 0.01777806410745491, 0.01768406713933744, 0.01758984280519178, 0.01749539710485314,
      0.01740073600844666, 0.01730586545566352, 0.01721079135505474, 0.01711551958333917, 0.01702005598472752, 0.01692440637026125, 0.01682857651716626, 0.01673257216822028, 0.01663639903113547, 0.01654006277795401,
      0.01644356904445779, 0.01634692342959061, 0.01625013149489487, 0.01615319876395928, 0.01605613072188107, 0.01595893281473864, 0.015861610449078, 0.01576416899141, 0.01566661376771998, 0.01556895006298848,
      0.01547118312072343, 0.0153733181425036, 0.01527536028753291, 0.01517731467220513, 0.01507918636967999, 0.01498098040946889, 0.01488270177703155, 0.01478435541338236, 0.01468594621470673, 0.01458747903198741,
      0.01448895867064064, 0.01439038989016144, 0.0142917774037788, 0.01419312587811961, 0.01409443993288245, 0.01399572414051988, 0.01389698302592981, 0.0137982210661562, 0.01369944269009781, 0.01360065227822574,
      0.01350185416231041, 0.01340305262515548, 0.01330425190034153, 0.01320545617197713, 0.01310666957445894, 0.01300789619223895, 0.0129091400596008, 0.01281040516044328, 0.01271169542807255, 0.01261301474500132,
      0.01251436694275702, 0.01241575580169644, 0.01231718505082917, 0.012218658367648, 0.01212017937796748, 0.01202175165576943, 0.01192337872305668, 0.01182506404971372, 0.01172681105337531, 0.0116286230993018,
      0.01153050350026314, 0.01143245551642852, 0.01133448235526508, 0.01123658717144244, 0.01113877306674596, 0.01104104308999607, 0.0109434002369755, 0.01084584745036374, 0.01074838761967869, 0.01065102358122511,
      0.01055375811805135, 0.01045659395991183, 0.01035953378323837, 0.01026258021111706, 0.01016573581327402, 0.01006900310606675, 0.00997238455248396, 0.009875882562151822, 0.009779499491347985, 0.009683237643022254,
      0.009587099266825024, 0.009491086559142466, 0.00939520166313957, 0.009299446668809577, 0.009203823613031594, 0.009108334479634696, 0.009012981199470058, 0.008917765650489441, 0.008822689657832205, 0.008727754993918249,
      0.008632963378549676, 0.008538316479018584, 0.008443815910223239, 0.008349463234790803, 0.008255259963208238, 0.00816120755395966, 0.008067307413672335, 0.007973560897268837, 0.007879969308127812, 0.007786533898251282,
      0.007693255868440206, 0.007600136368476885, 0.007507176497315408, 0.007414377303279268, 0.007321739784266924, 0.007229264887964189, 0.007136953512065335, 0.007044806504500467, 0.006952824663671628, 0.006861008738695638,
      0.006769359429655346, 0.006677877387857569, 0.006586563216099673, 0.006495417468942782, 0.006404440652993596, 0.006313633227192883, 0.006222995603112551, 0.006132528145259381, 0.00604223117138734, 0.005952104952816782,
      0.005862149714761753, 0.005772365636664473, 0.005682752852538014, 0.005593311451315901, 0.005504041477209818, 0.005414942930074505, 0.005326015765780617, 0.005237259896594538, 0.005148675191566411, 0.005060261476924769,
      0.004972018536479591, 0.004883946112031884, 0.004796043903791338, 0.004708311570800855, 0.004620748731368752, 0.004533354963507853, 0.004446129805382338, 0.004359072755761084, 0.00427218327447891, 0.004185460782904188,
      0.004098904664414112, 0.004012514264876336, 0.003926288893138163, 0.003840227821521841, 0.003754330286327487, 0.003668595488341812, 0.003583022593354374, 0.003497610732679542, 0.003412359003685739, 0.003327266470330315,
      0.003242332163701465, 0.003157555082565622, 0.003072934193921772, 0.002988468433560971, 0.002904156706632558, 0.002819997888215538, 0.002735990823896323, 0.002652134330351341, 0.002568427195936019, 0.002484868181278237,
      0.002401456019877896, 0.002318189418710868, 0.002235067058838686, 0.002152087596022393, 0.002069249661341901, 0.001986551861819184, 0.001903992781046802, 0.001821570979819867, 0.001739284996773115, 0.00165713334902119,
      0.001575114532803613, 0.001493227024132766, 0.001411469279446163, 0.00132983973626151, 0.001248336813835716, 0.001166958913826288, 0.00108570442095648, 0.001004571703682406, 0.0009235591148635671, 0.0008426649924350748,
      0.0007618876600828478, 0.0006812254279202241, 0.0006006765931671887, 0.0005202394408306078, 0.0004399122443867718, 0.0003596932664645671, 0.0002795807595305692, 0.0001995729665744222, 0.0001196681217957344, 3.986445129094511e-05,
      3.983982625874944e-05, 0.0001194464988998412, 0.0001989573607182175, 0.0002783742111517525, 0.0003576988543024281, 0.0004369330982497823, 0.0005160787543642385, 0.0005951376366221966, 0.0006741115609213505, 0.0007530023443981498,
      0.0008318118047459225, 0.0009105417595354822, 0.0009891940255367852, 0.001067770418043484, 0.0011462727501989, 0.001224702832325259, 0.001303062471254761, 0.001381353469664249, 0.001459577625412107, 0.001537736730879159,
      0.001615832572312141, 0.001693866929171517, 0.001771841573482273, 0.001849758269189417, 0.001927618771516791, 0.002005424826330959, 0.002083178169508733, 0.002160880526310198, 0.002238533610755585, 0.002316139125008089,
      0.00239369875876089, 0.002471214188630252, 0.002548687077553416, 0.002626119074192685, 0.002703511812344721, 0.002780866910356244, 0.002858185970545326, 0.002935470578629414, 0.003012722303159055, 0.003089942694958812,
      0.003167133286574104, 0.003244295591725435, 0.00332143110476891, 0.003398541300164282, 0.003475627631949633, 0.003552691533223786, 0.003629734415635549, 0.003706757668880897, 0.003783762660207389, 0.003860750733926413,
      0.003937723210933114, 0.00401468138823433, 0.004091626538484196, 0.004168559909528141, 0.004245482723954671, 0.004322396178655702, 0.004399301444394666, 0.004476199665383617, 0.004553091958868058, 0.004629979414720872,
      0.004706863095044186, 0.004783744033780364, 0.004860623236331239, 0.004937501679186271, 0.005014380309559203, 0.005091260045033802, 0.005168141773217985, 0.005245026351407252, 0.005321914606256381, 0.005398807333460765,
      0.005475705297445809, 0.005552609231066022, 0.005629519835312383, 0.005706437779029149, 0.005783363698639262, 0.005860298197878965, 0.00593724184754106, 0.006014195185227467, 0.006091158715110403, 0.00616813290770262,
      0.006245118199636507, 0.006322114993452243, 0.006399123657394402, 0.006476144525218053, 0.006553177896002854, 0.00663022403397674, 0.006707283168347768, 0.006784355493145127, 0.006861441167068286, 0.006938540313345547,
      0.007015653019600301, 0.007092779337726719, 0.007169919283773172, 0.007247072837834809, 0.007324239943953863, 0.007401420510028944, 0.007478614407732111, 0.007555821472434652, 0.007633041503140494, 0.007710274262428354,
      0.007787519476401389, 0.007864776834645386, 0.007942045990194206, 0.008019326559503886, 0.008096618122433714, 0.008173920222236017, 0.008251232365552317, 0.008328554022418498, 0.008405884626276252, 0.008483223573992874,
      0.008560570225887789, 0.008637923905766851, 0.008715283900963431, 0.008792649462387218, 0.008870019804579318, 0.00894739410577519, 0.009024771507973728, 0.009102151117013776, 0.009179532002657044, 0.009256913198678014,
      0.009334293702960017, 0.009411672477598393, 0.009489048449009541, 0.009566420508047065, 0.00964378751012329, 0.009721148275337916, 0.009798501588612243, 0.009875846199829768, 0.009953180823982593, 0.01003050414132409,
      0.0101078147975268, 0.010185111403847, 0.01026239253729418, 0.01033965674080677, 0.01041690252343286, 0.01049412836051717, 0.01057133269389268, 0.01064851393207827, 0.01072567045048134, 0.01080280059160562,
      0.01087990266526457, 0.01095697494879951, 0.01103401568730285, 0.01111102309384666, 0.01118799534971558, 0.01126493060464559, 0.01134182697706632, 0.01141868255434956, 0.01149549539306126, 0.01157226351921899,
      0.01164898492855388, 0.011725657586777, 0.01180227942985024, 0.01187884836426219, 0.01195536226730763, 0.01203181898737247, 0.01210821634422206, 0.01218455212929481, 0.01226082410599905, 0.01233703001001563,
      0.01241316754960301, 0.01248923440590837, 0.01256522823328133, 0.01264114665959308, 0.01271698728655896, 0.0127927476900655, 0.01286842542050148, 0.01294401800309299, 0.01301952293824279, 0.01309493770187371,
      0.01317025974577614, 0.01324548649795925, 0.01332061536300692, 0.01339564372243737, 0.01347056893506647, 0.01354538833737626, 0.01362009924388593, 0.01369469894752875, 0.01376918472003125, 0.0138435538122982,
      0.01391780345480017, 0.01399193085796657, 0.01406593321258184, 0.01413980769018666, 0.01421355144348266, 0.01428716160674177, 0.0143606352962198, 0.01443396961057447, 0.01450716163128721, 0.01458020842309014,
      0.01465310703439694, 0.01472585449773828, 0.014798447830202, 0.01487088403387751, 0.01494316009630524, 0.01501527299093031, 0.01508721967756143, 0.01515899710283403, 0.01523060220067885, 0.0153020318927952,
      0.01537328308912892, 0.01544435268835617, 0.01551523757837162, 0.01558593463678232, 0.01565644073140687, 0.01572675272077984, 0.01579686745466172, 0.01586678177455483, 0.01593649251422411, 0.01600599650022479,
      0.01607529055243507, 0.01614437148459546, 0.01621323610485328, 0.01628188121631493, 0.01635030361760299, 0.01641850010342081, 0.01648646746512292, 0.01655420249129333, 0.0166217019683291, 0.01668896268103267,
      0.01675598141320973, 0.01682275494827549, 0.01688928006986807, 0.01695555356246939, 0.01702157221203361, 0.01708733280662426, 0.01715283213705856, 0.01721806699756071, 0.01728303418642303, 0.01734773050667623,
      0.01741215276676806, 0.01747629778125134, 0.01754016237148096, 0.01760374336632002, 0.01766703760285627, 0.01773004192712756, 0.0177927531948578, 0.0178551682722031, 0.01791728403650801, 0.01797909737707319,
      0.01804060519593275, 0.01810180440864473, 0.01816269194509033, 0.01822326475028772, 0.01828351978521517, 0.01834345402764839, 0.01840306447300867, 0.01846234813522525, 0.0185213020476095, 0.01857992326374298,
      0.01863820885837915, 0.01869615592835858, 0.01875376159353866, 0.0188110229977379, 0.01886793730969452, 0.01892450172404095, 0.01898071346229321, 0.01903656977385623, 0.01909206793704583, 0.01914720526012633,
      0.01920197908236592, 0.01925638677510877, 0.01931042574286473, 0.01936409342441747, 0.01941738729395036, 0.01947030486219218, 0.0195228436775803, 0.0195750013274455, 0.01962677543921518, 0.01967816368163792,
      0.01972916376602855, 0.01977977344753463, 0.01982999052642452, 0.01987981284939818, 0.01992923831091993, 0.01997826485457501, 0.0200268904744492, 0.0200751132165331, 0.02012293118015063, 0.0201703425194129,
      0.02021734544469748, 0.02026393822415382, 0.02031011918523554, 0.02035588671625987, 0.02040123926799457, 0.02044617535527298, 0.02049069355863911, 0.02053479252602024, 0.02057847097443085, 0.02062172769170664,
      0.02066456153826971, 0.02070697144892505, 0.02074895643468991, 0.02079051558465567, 0.02083164806788314, 0.02087235313533196, 0.02091263012182493, 0.02095247844804721, 0.02099189762258184, 0.02103088724398125,
      0.02106944700287656, 0.02110757668412402, 0.02114527616899027, 0.02118254543737633, 0.02121938457008138, 0.0212557937511066, 0.0212917732700003, 0.0213273235242439, 0.02136244502168043, 0.02139713838298574,
      0.02143140434418292, 0.02146524375920045, 0.02149865760247507, 0.02153164697159971, 0.02156421309001689, 0.02159635730975843, 0.02162808111423187, 0.02165938612105414, 0.02169027408493273, 0.02172074690059556,
      0.02175080660576936, 0.02178045538420677, 0.02180969556876382, 0.02183852964452672, 0.02186696025198925, 0.02189499019028063, 0.02192262242044469, 0.02194986006876961, 0.02197670643016963, 0.02200316497161796,
      0.02202923933563194, 0.02205493334380921, 0.02208025100041604, 0.02210519649602779, 0.02212977421122004, 0.02215398872031247, 0.02217784479516291, 0.02220134740901282, 0.0222245017403833, 0.02224731317702129,
      0.02226978731989467, 0.02229192998723729, 0.02231374721864114, 0.02233524527919632, 0.02235643066367745, 0.02237731010077458, 0.02239789055736894, 0.02241817924285124, 0.02243818361348074, 0.02245791137678469,
      0.022477370495995, 0.02249656919452187, 0.02251551596046025, 0.02253421955112875, 0.02255268899763832, 0.02257093360948657, 0.0225889629791771, 0.02260678698685951, 0.02262441580498733, 0.02264185990299062,
      0.02265913005195933, 0.02267623732933374, 0.02269319312359822, 0.02271000913897361, 0.02272669740010374, 0.02274327025673156, 0.0227597403883594, 0.02277612080888827, 0.02279242487123109, 0.02280866627189246,
      0.02282485905551067, 0.02284101761935431, 0.02285715671776611, 0.02287329146654939, 0.02288943734728653, 0.02290561021158431, 0.02292182628523626, 0.02293810217229551, 0.02295445485904767, 0.02297090171787582,
      0.02298746051100793, 0.02300414939413785, 0.02302098691990826, 0.02303799204124749, 0.02305518411454735, 0.0230725829026739, 0.02309020857779698, 0.02310808172402972, 0.02312622333986489, 0.02314465484039627,
      0.02316339805931415, 0.02318247525066037, 0.02320190909033313, 0.02322172267732625, 0.0232419395346916, 0.02326258361021158, 0.02328367927676829, 0.02330525133239541, 0.02332732500000209, 0.02334992592675335,
      0.02337308018309406, 0.02339681426140622, 0.02342115507428321, 0.02344612995241069, 0.02347176664204067, 0.02349809330204747, 0.02352513850055364, 0.02355293121111367, 0.0235815008084462, 0.02361087706370251,
      0.02364109013926399, 0.0236721705830567, 0.02370414932237725, 0.02373705765722049, 0.02377092725310401, 0.02380579013338169, 0.02384167867104338, 0.02387862557999602, 0.02391666390582378, 0.02395582701602499,
      0.023996148589728, 0.02403766260688369, 0.0240804033369403, 0.02412440532700262, 0.02416970338948119, 0.0242163325892394, 0.02426432823024503, 0.02431372584173853, 0.02436456116392843, 0.02441687013322653,
      0.02447068886704012, 0.02452605364813567, 0.02458300090859311, 0.02464156721337172, 0.02470178924350683, 0.02476370377896475, 0.02482734768117542, 0.02489275787527449, 0.02495997133207954, 0.02502902504983115,
      0.02509995603572885, 0.02517280128729557, 0.02524759777360179, 0.02532438241638626, 0.02540319207110649, 0.0254840635079563, 0.02556703339288847, 0.02565213826867859, 0.02573941453606906, 0.02582889843503232,
      0.02592062602619188, 0.0260146331724391, 0.02611095552078601, 0.02620962848449188, 0.02631068722550163, 0.02641416663723425, 0.02652010132775803, 0.02662852560338725, 0.02673947345273724, 0.02685297853127171,
      0.02696907414637175, 0.0270877932429618, 0.02720916838971918, 0.02733323176589568, 0.0274600151487787, 0.02758954990181198, 0.02772186696340377, 0.02785699683643776, 0.02799496957850593, 0.02813581479287944,
      0.02827956162023185, 0.02842623873112268, 0.02857587431925356, 0.02872849609550076, 0.02888413128272993, 0.02904280661139461, 0.02920454831591654, 0.02936938213184795, 0.02953733329380838, 0.02970842653419088,
      0.02988268608262778, 0.0300601356662043, 0.03024079851041043, 0.03042469734081255, 0.03061185438543106, 0.03080229137780522, 0.0309960295607271, 0.03119308969062305, 0.03139349204256107, 0.0315972564158619,
      0.03180440214028967, 0.03201494808279804, 0.03222891265480562, 0.03244631381997597, 0.03266716910247448, 0.03289149559567858, 0.03311930997131019, 0.03335062848896651, 0.03358546700602236, 0.03382384098787544
   };
   TGraphErrors *gre = new TGraphErrors(1000, gre_fx_vect0.data(), gre_fy_vect1.data(), gre_fex_vect2.data(), gre_fey_vect3.data());
   gre->SetName("Graph");
   gre->SetTitle(";#it{m}_{#it{K}^{#plus}#it{#pi}^{#minus}} [GeV/#it{c}^{2}];|#it{T}(#it{s})|");
   gre->SetFillColor(TColor::GetColor("#1b499eb2"));
   gre->SetFillStyle(1000);
   gre->SetLineColor(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram1 = new TH1F("Graph_histogram1", "", 1000, 0.63324739, 1.041539);
   Graph_histogram1->SetMinimum(0);
   Graph_histogram1->SetMaximum(1.2);
   Graph_histogram1->SetDirectory(nullptr);
   Graph_histogram1->SetStats(0);
   Graph_histogram1->SetLineWidth(2);
   Graph_histogram1->SetMarkerStyle(20);
   Graph_histogram1->GetXaxis()->SetTitle("#it{m}_{#it{K}^{#plus}#it{#pi}^{#minus}} [GeV/#it{c}^{2}]");
   Graph_histogram1->GetXaxis()->SetNdivisions(505);
   Graph_histogram1->GetXaxis()->SetLabelFont(132);
   Graph_histogram1->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram1->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram1->GetXaxis()->SetTitleFont(132);
   Graph_histogram1->GetYaxis()->SetTitle("|#it{T}(#it{s})|");
   Graph_histogram1->GetYaxis()->SetLabelFont(132);
   Graph_histogram1->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram1->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram1->GetYaxis()->SetTitleFont(132);
   Graph_histogram1->GetZaxis()->SetLabelFont(132);
   Graph_histogram1->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram1->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram1);
   
   gre->Draw("a4");
   
   std::vector<Double_t> gre_fx_vect4{
      0.6334515358049999, 0.633859827415, 0.6342681190249999, 0.634676410635, 0.6350847022449999, 0.635492993855, 0.6359012854649999, 0.636309577075, 0.6367178686849999, 0.637126160295,
      0.6375344519049999, 0.637942743515, 0.6383510351249999, 0.638759326735, 0.6391676183449999, 0.639575909955, 0.6399842015649999, 0.640392493175, 0.6408007847849999, 0.641209076395,
      0.6416173680049999, 0.642025659615, 0.6424339512249999, 0.642842242835, 0.6432505344449999, 0.643658826055, 0.6440671176649999, 0.644475409275, 0.6448837008849999, 0.645291992495,
      0.6457002841049999, 0.646108575715, 0.6465168673249999, 0.646925158935, 0.6473334505449999, 0.647741742155, 0.6481500337649999, 0.648558325375, 0.6489666169849999, 0.649374908595,
      0.6497832002049999, 0.650191491815, 0.6505997834249999, 0.651008075035, 0.6514163666449999, 0.651824658255, 0.6522329498649999, 0.652641241475, 0.6530495330849999, 0.653457824695,
      0.6538661163049999, 0.654274407915, 0.6546826995249999, 0.655090991135, 0.6554992827449999, 0.655907574355, 0.6563158659649999, 0.656724157575, 0.6571324491849999, 0.657540740795,
      0.6579490324049999, 0.658357324015, 0.6587656156249999, 0.659173907235, 0.6595821988449999, 0.659990490455, 0.6603987820649999, 0.660807073675, 0.6612153652849999, 0.661623656895,
      0.6620319485049999, 0.662440240115, 0.6628485317249999, 0.663256823335, 0.6636651149449999, 0.664073406555, 0.6644816981649999, 0.664889989775, 0.6652982813849999, 0.665706572995,
      0.6661148646049999, 0.666523156215, 0.6669314478249999, 0.667339739435, 0.6677480310449999, 0.668156322655, 0.6685646142649999, 0.668972905875, 0.6693811974849999, 0.669789489095,
      0.6701977807049999, 0.670606072315, 0.6710143639249999, 0.671422655535, 0.6718309471449999, 0.672239238755, 0.6726475303649999, 0.673055821975, 0.6734641135849999, 0.673872405195,
      0.6742806968049999, 0.674688988415, 0.6750972800249999, 0.675505571635, 0.6759138632449999, 0.676322154855, 0.6767304464649999, 0.677138738075, 0.6775470296849999, 0.677955321295,
      0.6783636129049999, 0.678771904515, 0.6791801961249999, 0.679588487735, 0.6799967793449999, 0.680405070955, 0.6808133625649999, 0.681221654175, 0.6816299457849999, 0.682038237395,
      0.6824465290049999, 0.682854820615, 0.6832631122249999, 0.683671403835, 0.6840796954449999, 0.684487987055, 0.6848962786649999, 0.685304570275, 0.6857128618849999, 0.686121153495,
      0.6865294451049999, 0.686937736715, 0.6873460283249999, 0.687754319935, 0.6881626115449999, 0.688570903155, 0.6889791947649999, 0.689387486375, 0.6897957779849999, 0.690204069595,
      0.6906123612049999, 0.691020652815, 0.6914289444249999, 0.691837236035, 0.6922455276449999, 0.692653819255, 0.6930621108649999, 0.693470402475, 0.6938786940849999, 0.694286985695,
      0.6946952773049999, 0.695103568915, 0.6955118605249999, 0.695920152135, 0.6963284437449999, 0.696736735355, 0.6971450269649999, 0.697553318575, 0.6979616101849999, 0.698369901795,
      0.6987781934049999, 0.699186485015, 0.6995947766249999, 0.700003068235, 0.7004113598449999, 0.700819651455, 0.7012279430649999, 0.701636234675, 0.7020445262849999, 0.702452817895,
      0.7028611095049999, 0.703269401115, 0.7036776927249999, 0.704085984335, 0.7044942759449999, 0.704902567555, 0.7053108591649999, 0.705719150775, 0.7061274423849999, 0.706535733995,
      0.7069440256049999, 0.707352317215, 0.7077606088249999, 0.708168900435, 0.7085771920449999, 0.708985483655, 0.7093937752649999, 0.709802066875, 0.7102103584849999, 0.710618650095,
      0.7110269417049999, 0.711435233315, 0.7118435249249999, 0.712251816535, 0.7126601081449999, 0.713068399755, 0.7134766913649999, 0.713884982975, 0.7142932745849999, 0.714701566195,
      0.7151098578049999, 0.715518149415, 0.7159264410249999, 0.716334732635, 0.7167430242449999, 0.717151315855, 0.7175596074649999, 0.717967899075, 0.7183761906849999, 0.718784482295,
      0.7191927739049999, 0.719601065515, 0.7200093571249999, 0.720417648735, 0.7208259403449999, 0.721234231955, 0.7216425235649999, 0.722050815175, 0.7224591067849999, 0.722867398395,
      0.7232756900049999, 0.723683981615, 0.7240922732249999, 0.724500564835, 0.7249088564449999, 0.725317148055, 0.7257254396649999, 0.726133731275, 0.7265420228849999, 0.726950314495,
      0.7273586061049999, 0.727766897715, 0.7281751893249999, 0.728583480935, 0.7289917725449999, 0.729400064155, 0.7298083557649999, 0.730216647375, 0.7306249389849999, 0.731033230595,
      0.7314415222049999, 0.731849813815, 0.7322581054249999, 0.732666397035, 0.7330746886449999, 0.733482980255, 0.7338912718649999, 0.734299563475, 0.7347078550849999, 0.735116146695,
      0.7355244383049999, 0.735932729915, 0.7363410215249999, 0.736749313135, 0.7371576047449999, 0.737565896355, 0.7379741879649999, 0.738382479575, 0.7387907711849999, 0.739199062795,
      0.7396073544049999, 0.740015646015, 0.7404239376249999, 0.740832229235, 0.7412405208449999, 0.741648812455, 0.7420571040649999, 0.742465395675, 0.7428736872849999, 0.743281978895,
      0.7436902705049999, 0.744098562115, 0.7445068537249999, 0.744915145335, 0.7453234369449999, 0.745731728555, 0.7461400201649999, 0.746548311775, 0.7469566033849999, 0.747364894995,
      0.7477731866049999, 0.748181478215, 0.7485897698249999, 0.748998061435, 0.7494063530449999, 0.749814644655, 0.7502229362649999, 0.750631227875, 0.7510395194849999, 0.751447811095,
      0.7518561027049999, 0.752264394315, 0.7526726859249999, 0.753080977535, 0.7534892691449999, 0.753897560755, 0.7543058523649999, 0.754714143975, 0.7551224355849999, 0.755530727195,
      0.7559390188049999, 0.756347310415, 0.7567556020249999, 0.757163893635, 0.7575721852449999, 0.757980476855, 0.7583887684649999, 0.758797060075, 0.7592053516849999, 0.759613643295,
      0.7600219349049999, 0.760430226515, 0.7608385181249999, 0.761246809735, 0.7616551013449999, 0.762063392955, 0.7624716845649999, 0.762879976175, 0.7632882677849999, 0.763696559395,
      0.7641048510049999, 0.764513142615, 0.7649214342249999, 0.765329725835, 0.7657380174449999, 0.766146309055, 0.7665546006649999, 0.766962892275, 0.7673711838849999, 0.767779475495,
      0.7681877671049999, 0.768596058715, 0.7690043503249999, 0.769412641935, 0.7698209335449999, 0.770229225155, 0.7706375167649999, 0.771045808375, 0.7714540999849999, 0.771862391595,
      0.7722706832049999, 0.772678974815, 0.7730872664249999, 0.773495558035, 0.7739038496449999, 0.774312141255, 0.7747204328649999, 0.775128724475, 0.7755370160849999, 0.775945307695,
      0.7763535993049999, 0.776761890915, 0.7771701825249999, 0.777578474135, 0.7779867657449999, 0.778395057355, 0.7788033489649999, 0.779211640575, 0.7796199321849999, 0.780028223795,
      0.7804365154049999, 0.780844807015, 0.7812530986249999, 0.781661390235, 0.7820696818449999, 0.782477973455, 0.7828862650649999, 0.783294556675, 0.7837028482849999, 0.784111139895,
      0.7845194315049999, 0.784927723115, 0.7853360147249999, 0.785744306335, 0.7861525979449999, 0.786560889555, 0.7869691811649999, 0.787377472775, 0.7877857643849999, 0.788194055995,
      0.7886023476049999, 0.789010639215, 0.7894189308249999, 0.789827222435, 0.7902355140449999, 0.790643805655, 0.7910520972649999, 0.791460388875, 0.7918686804849999, 0.792276972095,
      0.7926852637049999, 0.793093555315, 0.7935018469249999, 0.793910138535, 0.7943184301449999, 0.794726721755, 0.7951350133649999, 0.795543304975, 0.7959515965849999, 0.796359888195,
      0.7967681798049999, 0.797176471415, 0.7975847630249999, 0.797993054635, 0.7984013462449999, 0.798809637855, 0.7992179294649999, 0.799626221075, 0.8000345126849999, 0.800442804295,
      0.8008510959049999, 0.801259387515, 0.8016676791249999, 0.802075970735, 0.8024842623449999, 0.802892553955, 0.8033008455649999, 0.803709137175, 0.8041174287849999, 0.804525720395,
      0.8049340120049999, 0.805342303615, 0.8057505952249999, 0.806158886835, 0.8065671784449999, 0.806975470055, 0.8073837616649999, 0.807792053275, 0.8082003448849999, 0.808608636495,
      0.8090169281049999, 0.809425219715, 0.8098335113249999, 0.810241802935, 0.8106500945449999, 0.811058386155, 0.8114666777649999, 0.811874969375, 0.8122832609849999, 0.812691552595,
      0.8130998442049999, 0.813508135815, 0.8139164274249999, 0.814324719035, 0.8147330106449999, 0.815141302255, 0.8155495938649999, 0.815957885475, 0.8163661770849999, 0.816774468695,
      0.8171827603049999, 0.817591051915, 0.8179993435249999, 0.818407635135, 0.8188159267449999, 0.819224218355, 0.8196325099649999, 0.820040801575, 0.8204490931849999, 0.820857384795,
      0.8212656764049999, 0.821673968015, 0.8220822596249999, 0.822490551235, 0.8228988428449999, 0.823307134455, 0.8237154260649999, 0.824123717675, 0.8245320092849999, 0.824940300895,
      0.8253485925049999, 0.825756884115, 0.8261651757249999, 0.826573467335, 0.8269817589449999, 0.827390050555, 0.8277983421649999, 0.828206633775, 0.8286149253849999, 0.829023216995,
      0.8294315086049999, 0.829839800215, 0.8302480918249999, 0.830656383435, 0.8310646750449999, 0.831472966655, 0.8318812582649999, 0.832289549875, 0.8326978414849999, 0.833106133095,
      0.8335144247049999, 0.833922716315, 0.8343310079249999, 0.834739299535, 0.8351475911449999, 0.835555882755, 0.8359641743649999, 0.836372465975, 0.8367807575849999, 0.837189049195,
      0.8375973408049999, 0.838005632415, 0.8384139240249999, 0.838822215635, 0.8392305072449999, 0.839638798855, 0.8400470904649999, 0.840455382075, 0.8408636736849999, 0.841271965295,
      0.8416802569049999, 0.842088548515, 0.8424968401249999, 0.842905131735, 0.8433134233449999, 0.843721714955, 0.8441300065649999, 0.844538298175, 0.8449465897849999, 0.845354881395,
      0.8457631730049999, 0.846171464615, 0.8465797562249999, 0.846988047835, 0.8473963394449999, 0.847804631055, 0.8482129226649999, 0.848621214275, 0.8490295058849999, 0.849437797495,
      0.8498460891049999, 0.850254380715, 0.8506626723249999, 0.851070963935, 0.8514792555449999, 0.851887547155, 0.8522958387649999, 0.852704130375, 0.8531124219849999, 0.853520713595,
      0.8539290052049999, 0.854337296815, 0.8547455884249999, 0.855153880035, 0.8555621716449999, 0.855970463255, 0.8563787548649999, 0.856787046475, 0.8571953380849999, 0.857603629695,
      0.8580119213049999, 0.858420212915, 0.8588285045249999, 0.859236796135, 0.8596450877449999, 0.860053379355, 0.8604616709649999, 0.860869962575, 0.8612782541849999, 0.861686545795,
      0.8620948374049999, 0.862503129015, 0.8629114206249999, 0.863319712235, 0.8637280038449999, 0.864136295455, 0.8645445870649999, 0.864952878675, 0.8653611702849999, 0.865769461895,
      0.8661777535049999, 0.866586045115, 0.8669943367249999, 0.867402628335, 0.8678109199449999, 0.868219211555, 0.8686275031649999, 0.869035794775, 0.8694440863849999, 0.869852377995,
      0.8702606696049999, 0.870668961215, 0.8710772528249999, 0.871485544435, 0.8718938360449999, 0.872302127655, 0.8727104192649999, 0.873118710875, 0.8735270024849999, 0.873935294095,
      0.8743435857049999, 0.874751877315, 0.8751601689249999, 0.875568460535, 0.8759767521449999, 0.876385043755, 0.8767933353649999, 0.877201626975, 0.8776099185849999, 0.878018210195,
      0.8784265018049999, 0.878834793415, 0.8792430850249999, 0.879651376635, 0.8800596682449999, 0.880467959855, 0.8808762514649999, 0.881284543075, 0.8816928346849999, 0.882101126295,
      0.8825094179049999, 0.882917709515, 0.8833260011249999, 0.883734292735, 0.8841425843449999, 0.884550875955, 0.8849591675649999, 0.885367459175, 0.8857757507849999, 0.886184042395,
      0.8865923340049999, 0.887000625615, 0.8874089172249999, 0.887817208835, 0.8882255004449999, 0.888633792055, 0.8890420836649999, 0.889450375275, 0.8898586668849999, 0.890266958495,
      0.8906752501049999, 0.891083541715, 0.8914918333249999, 0.891900124935, 0.8923084165449999, 0.892716708155, 0.8931249997649999, 0.893533291375, 0.8939415829849999, 0.894349874595,
      0.8947581662049999, 0.895166457815, 0.8955747494249999, 0.895983041035, 0.8963913326449999, 0.896799624255, 0.8972079158649999, 0.897616207475, 0.8980244990849999, 0.898432790695,
      0.8988410823049999, 0.899249373915, 0.8996576655249999, 0.900065957135, 0.9004742487449999, 0.900882540355, 0.9012908319649999, 0.901699123575, 0.9021074151849999, 0.902515706795,
      0.9029239984049999, 0.903332290015, 0.9037405816249999, 0.904148873235, 0.9045571648449999, 0.904965456455, 0.9053737480649999, 0.905782039675, 0.9061903312849999, 0.906598622895,
      0.9070069145049999, 0.907415206115, 0.9078234977249999, 0.908231789335, 0.9086400809449999, 0.909048372555, 0.9094566641649999, 0.909864955775, 0.9102732473849999, 0.910681538995,
      0.9110898306049999, 0.911498122215, 0.9119064138249999, 0.912314705435, 0.9127229970449999, 0.913131288655, 0.9135395802649999, 0.913947871875, 0.9143561634849999, 0.914764455095,
      0.9151727467049999, 0.915581038315, 0.9159893299249999, 0.916397621535, 0.9168059131449999, 0.917214204755, 0.9176224963649999, 0.918030787975, 0.9184390795849999, 0.918847371195,
      0.9192556628049999, 0.919663954415, 0.9200722460249999, 0.920480537635, 0.9208888292449999, 0.921297120855, 0.9217054124649999, 0.922113704075, 0.9225219956849999, 0.922930287295,
      0.9233385789049999, 0.923746870515, 0.9241551621249999, 0.924563453735, 0.9249717453449999, 0.925380036955, 0.9257883285649999, 0.926196620175, 0.9266049117849999, 0.927013203395,
      0.9274214950049999, 0.927829786615, 0.9282380782249999, 0.928646369835, 0.9290546614449999, 0.929462953055, 0.9298712446649999, 0.930279536275, 0.9306878278849999, 0.931096119495,
      0.9315044111049999, 0.931912702715, 0.9323209943249999, 0.932729285935, 0.9331375775449999, 0.933545869155, 0.9339541607649999, 0.934362452375, 0.9347707439849999, 0.935179035595,
      0.9355873272049999, 0.935995618815, 0.9364039104249999, 0.936812202035, 0.9372204936449999, 0.937628785255, 0.9380370768649999, 0.938445368475, 0.9388536600849999, 0.939261951695,
      0.9396702433049999, 0.940078534915, 0.9404868265249999, 0.940895118135, 0.9413034097449999, 0.941711701355, 0.9421199929649999, 0.942528284575, 0.9429365761849999, 0.943344867795,
      0.9437531594049999, 0.944161451015, 0.9445697426249999, 0.944978034235, 0.9453863258449999, 0.945794617455, 0.9462029090649999, 0.946611200675, 0.9470194922849999, 0.947427783895,
      0.9478360755049999, 0.948244367115, 0.9486526587249999, 0.949060950335, 0.9494692419449999, 0.949877533555, 0.9502858251649999, 0.950694116775, 0.9511024083849999, 0.951510699995,
      0.9519189916049999, 0.952327283215, 0.9527355748249999, 0.953143866435, 0.9535521580449999, 0.953960449655, 0.9543687412649999, 0.954777032875, 0.9551853244849999, 0.955593616095,
      0.9560019077049999, 0.956410199315, 0.9568184909249999, 0.957226782535, 0.9576350741449999, 0.958043365755, 0.9584516573649999, 0.958859948975, 0.9592682405849999, 0.959676532195,
      0.9600848238049999, 0.960493115415, 0.9609014070249999, 0.961309698635, 0.9617179902449999, 0.962126281855, 0.9625345734649999, 0.962942865075, 0.9633511566849999, 0.963759448295,
      0.9641677399049999, 0.964576031515, 0.9649843231249999, 0.965392614735, 0.9658009063449999, 0.966209197955, 0.9666174895649999, 0.967025781175, 0.9674340727849999, 0.967842364395,
      0.9682506560049999, 0.968658947615, 0.9690672392249999, 0.969475530835, 0.9698838224449999, 0.970292114055, 0.9707004056649999, 0.971108697275, 0.9715169888849999, 0.971925280495,
      0.9723335721049999, 0.972741863715, 0.9731501553249999, 0.973558446935, 0.9739667385449999, 0.974375030155, 0.9747833217649999, 0.975191613375, 0.9755999049849999, 0.976008196595,
      0.9764164882049999, 0.976824779815, 0.9772330714249999, 0.977641363035, 0.9780496546449999, 0.978457946255, 0.9788662378649999, 0.979274529475, 0.9796828210849999, 0.980091112695,
      0.9804994043049999, 0.980907695915, 0.9813159875249999, 0.981724279135, 0.9821325707449999, 0.982540862355, 0.9829491539649999, 0.983357445575, 0.9837657371849999, 0.984174028795,
      0.9845823204049999, 0.984990612015, 0.9853989036249999, 0.985807195235, 0.9862154868449999, 0.986623778455, 0.9870320700649999, 0.987440361675, 0.9878486532849999, 0.988256944895,
      0.9886652365049999, 0.989073528115, 0.9894818197249999, 0.989890111335, 0.9902984029449999, 0.990706694555, 0.9911149861649999, 0.991523277775, 0.9919315693849999, 0.992339860995,
      0.9927481526049999, 0.993156444215, 0.9935647358249999, 0.993973027435, 0.9943813190449999, 0.994789610655, 0.9951979022649999, 0.995606193875, 0.9960144854849999, 0.996422777095,
      0.9968310687049999, 0.997239360315, 0.9976476519249999, 0.998055943535, 0.9984642351449999, 0.998872526755, 0.9992808183649999, 0.999689109975, 1.000097401585, 1.000505693195,
      1.000913984805, 1.001322276415, 1.001730568025, 1.002138859635, 1.002547151245, 1.002955442855, 1.003363734465, 1.003772026075, 1.004180317685, 1.004588609295,
      1.004996900905, 1.005405192515, 1.005813484125, 1.006221775735, 1.006630067345, 1.007038358955, 1.007446650565, 1.007854942175, 1.008263233785, 1.008671525395,
      1.009079817005, 1.009488108615, 1.009896400225, 1.010304691835, 1.010712983445, 1.011121275055, 1.011529566665, 1.011937858275, 1.012346149885, 1.012754441495,
      1.013162733105, 1.013571024715, 1.013979316325, 1.014387607935, 1.014795899545, 1.015204191155, 1.015612482765, 1.016020774375, 1.016429065985, 1.016837357595,
      1.017245649205, 1.017653940815, 1.018062232425, 1.018470524035, 1.018878815645, 1.019287107255, 1.019695398865, 1.020103690475, 1.020511982085, 1.020920273695,
      1.021328565305, 1.021736856915, 1.022145148525, 1.022553440135, 1.022961731745, 1.023370023355, 1.023778314965, 1.024186606575, 1.024594898185, 1.025003189795,
      1.025411481405, 1.025819773015, 1.026228064625, 1.026636356235, 1.027044647845, 1.027452939455, 1.027861231065, 1.028269522675, 1.028677814285, 1.029086105895,
      1.029494397505, 1.029902689115, 1.030310980725, 1.030719272335, 1.031127563945, 1.031535855555, 1.031944147165, 1.032352438775, 1.032760730385, 1.033169021995,
      1.033577313605, 1.033985605215, 1.034393896825, 1.034802188435, 1.035210480045, 1.035618771655, 1.036027063265, 1.036435354875, 1.036843646485, 1.037251938095,
      1.037660229705, 1.038068521315, 1.038476812925, 1.038885104535, 1.039293396145, 1.039701687755, 1.040109979365, 1.040518270975, 1.040926562585, 1.041334854195
   };
   std::vector<Double_t> gre_fy_vect5{
      0.5321767899453429, 0.5330513654951639, 0.5339251613186402, 0.5347981735378123, 0.535670398279343, 0.5365418316746313, 0.5374124698599174, 0.5382823089763973, 0.5391513451703273, 0.5400195745931374,
      0.5408869934015367, 0.541753597757626, 0.5426193838290028, 0.5434843477888741, 0.5443484858161618, 0.5452117940956136, 0.5460742688179083, 0.5469359061797676, 0.5477967023840606, 0.5486566536399154,
      0.549515756162822, 0.5503740061747451, 0.5512313999042265, 0.5520879335864963, 0.5529436034635764, 0.5537984057843903, 0.5546523368048664, 0.5555053927880477, 0.5563575700041946, 0.5572088647308945,
      0.5580592732531627, 0.5589087918635528, 0.5597574168622577, 0.560605144557218, 0.5614519712642235, 0.5622978933070206, 0.5631429070174138, 0.563987008735372, 0.56483019480913, 0.5656724615952943,
      0.5665138054589431, 0.5673542227737325, 0.5681937099219958, 0.569032263294849, 0.569869879292289, 0.5707065543232998, 0.571542284805948, 0.5723770671674903, 0.5732108978444683, 0.5740437732828139,
      0.574875689937944, 0.5757066442748663, 0.5765366327682724, 0.5773656519026421, 0.5781936981723381, 0.5790207680817073, 0.579846858145176, 0.5806719648873501, 0.5814960848431096, 0.5823192145577082,
      0.5831413505868668, 0.5839624894968726, 0.5847826278646717, 0.5856017622779673, 0.5864198893353112, 0.587237005646202, 0.5880531078311757, 0.5888681925219018, 0.5896822563612749, 0.5904952960035087,
      0.5913073081142266, 0.592118289370556, 0.5929282364612168, 0.5937371460866162, 0.5945450149589346, 0.5953518398022204, 0.5961576173524752, 0.5969623443577478, 0.5977660175782172, 0.5985686337862872,
      0.599370189766668, 0.6001706823164685, 0.6009701082452795, 0.6017684643752625, 0.6025657475412333, 0.6033619545907499, 0.6041570823841943, 0.60495112779486, 0.6057440877090322, 0.6065359590260753,
      0.6073267386585107, 0.608116423532104, 0.608905010585943, 0.6096924967725211, 0.6104788790578158, 0.6112641544213715, 0.6120483198563761, 0.6128313723697429, 0.613613308982186, 0.614394126728302,
      0.6151738226566422, 0.6159523938297947, 0.6167298373244567, 0.617506150231513, 0.6182813296561074, 0.6190553727177217, 0.6198282765502455, 0.620600038302053, 0.621370655136072, 0.6221401242298599,
      0.6229084427756716, 0.6236756079805338, 0.6244416170663123, 0.6252064672697845, 0.6259701558427057, 0.6267326800518804, 0.6274940371792274, 0.6282542245218504, 0.6290132393921006, 0.629771079117647,
      0.6305277410415377, 0.6312832225222684, 0.6320375209338436, 0.6327906336658423, 0.6335425581234786, 0.6342932917276669, 0.6350428319150804, 0.6357911761382147, 0.6365383218654451, 0.6372842665810903,
      0.6380290077854671, 0.6387725429949522, 0.6395148697420371, 0.6402559855753882, 0.6409958880598993, 0.6417345747767516, 0.6424720433234641, 0.6432082913139534, 0.6439433163785816, 0.644677116164214,
      0.6454096883342685, 0.6461410305687694, 0.6468711405643959, 0.6476000160345357, 0.6483276547093307, 0.6490540543357304, 0.6497792126775355, 0.6505031275154499, 0.6512257966471234, 0.6519472178872023,
      0.6526673890673703, 0.653386308036398, 0.6541039726601823, 0.6548203808217942, 0.6555355304215179, 0.6562494193768964, 0.6569620456227686, 0.6576734071113149, 0.6583835018120917, 0.6590923277120763,
      0.6597998828157001, 0.6605061651448911, 0.6612111727391072, 0.6619149036553755, 0.662617355968326, 0.6633185277702285, 0.6640184171710245, 0.6647170222983638, 0.6654143412976345, 0.6661103723319975,
      0.666805113582416, 0.6674985632476886, 0.6681907195444767, 0.6688815807073359, 0.6695711449887441, 0.6702594106591291, 0.6709463760068956, 0.6716320393384534, 0.6723163989782404, 0.6729994532687509,
      0.6736812005705569, 0.6743616392623347, 0.6750407677408853, 0.6757185844211587, 0.6763950877362739, 0.6770702761375414, 0.6777441480944812, 0.6784167020948447, 0.6790879366446312, 0.6797578502681078,
      0.6804264415078251, 0.6810937089246354, 0.6817596510977069, 0.6824242666245406, 0.6830875541209837, 0.683749512221244, 0.6844101395779022, 0.6850694348619258, 0.6857273967626788, 0.6863840239879353,
      0.6870393152638868, 0.6876932693351547, 0.6883458849647969, 0.6889971609343177, 0.6896470960436747, 0.6902956891112857, 0.6909429389740342, 0.6915888444872771, 0.6922334045248456, 0.6928766179790545,
      0.6935184837607006, 0.6941590007990691, 0.6947981680419328, 0.6954359844555568, 0.696072449024696, 0.6967075607525973, 0.6973413186609977, 0.697973721790124, 0.6986047691986901, 0.6992344599638952,
      0.699862793181419, 0.7004897679654198, 0.7011153834485284, 0.7017396387818433, 0.7023625331349245, 0.702984065695788, 0.7036042356708962, 0.7042230422851539, 0.7048404847818951, 0.7054565624228784,
      0.7060712744882729, 0.7066846202766517, 0.7072965991049779, 0.7079072103085945, 0.7085164532412109, 0.7091243272748917, 0.7097308318000409, 0.7103359662253896, 0.7109397299779794, 0.7115421225031489,
      0.7121431432645154, 0.7127427917439609, 0.7133410674416121, 0.7139379698758241, 0.7145334985831611, 0.7151276531183788, 0.7157204330544019, 0.7163118379823078, 0.7169018675113008, 0.7174905212686955,
      0.7180777988998905, 0.7186637000683498, 0.7192482244555755, 0.7198313717610871, 0.7204131417023959, 0.7209935340149801, 0.7215725484522595, 0.7221501847855691, 0.7227264428041325, 0.7233013223150356,
      0.7238748231431972, 0.724446945131343, 0.725017688139974, 0.7255870520473396, 0.726155036749406, 0.7267216421598274, 0.7272868682099124, 0.7278507148485963, 0.7284131820424046, 0.7289742697754248,
      0.7295339780492699, 0.7300923068830474, 0.7306492563133226, 0.7312048263940868, 0.73175901719672, 0.7323118288099572, 0.7328632613398492, 0.7334133149097311, 0.7339619896601792, 0.7345092857489792,
      0.735055203351083, 0.7355997426585746, 0.7361429038806283, 0.7366846872434706, 0.7372250929903389, 0.7377641213814441, 0.7383017726939255, 0.7388380472218133, 0.7393729452759848, 0.7399064671841238,
      0.7404386132906756, 0.7409693839568066, 0.7414987795603596, 0.7420268004958094, 0.7425534471742196, 0.7430787200231976, 0.7436026194868486, 0.7441251460257314, 0.7446463001168107, 0.7451660822534132,
      0.7456844929451782, 0.7462015327180126, 0.7467172021140417, 0.7472315016915624, 0.7477444320249943, 0.7482559937048319, 0.7487661873375939, 0.7492750135457754, 0.7497824729677973, 0.7502885662579568,
      0.7507932940863753, 0.7512966571389498, 0.7517986561173002, 0.752299291738718, 0.7527985647361147, 0.7532964758579698, 0.7537930258682769, 0.7542882155464935, 0.7547820456874841, 0.7552745171014709,
      0.7557656306139758, 0.7562553870657702, 0.7567437873128173, 0.7572308322262198, 0.7577165226921623, 0.7582008596118595, 0.7586838439014969, 0.759165476492178, 0.7596457583298657, 0.7601246903753273,
      0.7606022736040776, 0.7610785090063219, 0.7615533975868978, 0.7620269403652198, 0.7624991383752187, 0.762969992665287, 0.7634395042982173, 0.7639076743511465, 0.7643745039154953, 0.7648399940969108,
      0.7653041460152051, 0.765766960804299, 0.7662284396121593, 0.7666885836007412, 0.767147393945927, 0.7676048718374675, 0.7680610184789183, 0.7685158350875834, 0.7689693228944505, 0.7694214831441336,
      0.7698723170948076, 0.7703218260181521, 0.7707700111992845, 0.7712168739367026, 0.7716624155422196, 0.7721066373409045, 0.7725495406710179, 0.7729911268839511, 0.7734313973441622, 0.7738703534291156,
      0.7743079965292163, 0.7747443280477498, 0.7751793494008167, 0.7756130620172712, 0.7760454673386565, 0.7764765668191422, 0.7769063619254608, 0.7773348541368432, 0.7777620449449554, 0.7781879358538348,
      0.7786125283798258, 0.7790358240515161, 0.7794578244096717, 0.7798785310071743, 0.7802979454089546, 0.7807160691919297, 0.7811329039449381, 0.7815484512686746, 0.7819627127756261, 0.782375690090007,
      0.7827873848476935, 0.7831977986961602, 0.7836069332944138, 0.7840147903129286, 0.7844213714335821, 0.7848266783495895, 0.7852307127654377, 0.7856334763968216, 0.7860349709705785, 0.7864351982246224,
      0.7868341599078791, 0.7872318577802218, 0.7876282936124036, 0.7880234691859952, 0.7884173862933169, 0.7888100467373758, 0.7892014523317975, 0.7895916049007642, 0.7899805062789468, 0.7903681583114411,
      0.7907545628537017, 0.7911397217714773, 0.7915236369407448, 0.7919063102476455, 0.7922877435884177, 0.7926679388693342, 0.7930468980066344, 0.793424622926462, 0.793801115564797, 0.7941763778673941,
      0.7945504117897144, 0.7949232192968624, 0.7952948023635209, 0.7956651629738861, 0.7960343031216025, 0.7964022248096989, 0.7967689300505227, 0.7971344208656771, 0.7974986992859544, 0.7978617673512736,
      0.7982236271106147, 0.7985842806219557, 0.798943729952207, 0.7993019771771482, 0.7996590243813642, 0.8000148736581818, 0.8003695271096031, 0.8007229868462463, 0.8010752549872783, 0.8014263336603533,
      0.801776225001548, 0.8021249311552998, 0.8024724542743427, 0.8028187965196444, 0.8031639600603433, 0.803507947073687, 0.8038507597449669, 0.8041924002674582, 0.8045328708423564, 0.8048721736787153,
      0.8052103109933848, 0.805547285010948, 0.8058830979636614, 0.8062177520913913, 0.8065512496415529, 0.806883592869049, 0.8072147840362084, 0.8075448254127252, 0.8078737192755973, 0.8082014679090668,
      0.8085280736045567, 0.8088535386606147, 0.8091778653828479, 0.809501056083867, 0.8098231130832233, 0.8101440387073512, 0.8104638352895062, 0.8107825051697077, 0.8111000506946789, 0.8114164742177872,
      0.8117317780989856, 0.8120459647047548, 0.812359036408043, 0.81267099558821, 0.8129818446309668, 0.8132915859283191, 0.8136002218785082, 0.8139077548859555, 0.814214187361203, 0.8145195217208584,
      0.8148237603875358, 0.815126905789801, 0.8154289603621139, 0.8157299265447729, 0.8160298067838581, 0.8163286035311763, 0.8166263192442044, 0.8169229563860357, 0.8172185174253221, 0.8175130048362221,
      0.8178064210983436, 0.8180987686966915, 0.8183900501216108, 0.8186802678687358, 0.8189694244389341, 0.8192575223382534, 0.8195445640778687, 0.8198305521740294, 0.8201154891480049, 0.8203993775260342,
      0.8206822198392719, 0.8209640186237374, 0.8212447764202614, 0.8215244957744361, 0.8218031792365624, 0.8220808293616, 0.8223574487091159, 0.8226330398432337, 0.8229076053325834, 0.8231811477502523,
      0.8234536696737333, 0.8237251736848773, 0.8239956623698417, 0.8242651383190449, 0.8245336041271135, 0.8248010623928372, 0.825067515719118, 0.825332966712924, 0.8255974179852411, 0.825860872151026,
      0.8261233318291584, 0.8263847996423949, 0.8266452782173219, 0.8269047701843103, 0.8271632781774674, 0.8274208048345941, 0.8276773527971371, 0.8279329247101458, 0.8281875232222243, 0.8284411509854912,
      0.8286938106555308, 0.8289455048913538, 0.8291962363553486, 0.8294460077132426, 0.8296948216340558, 0.8299426807900597, 0.8301895878567337, 0.8304355455127241, 0.830680556439801, 0.8309246233228178,
      0.8311677488496688, 0.8314099357112495, 0.8316511866014143, 0.8318915042169371, 0.8321308912574717, 0.8323693504255103, 0.8326068844263462, 0.8328434959680326, 0.8330791877613455, 0.8333139625197432,
      0.8335478229593299, 0.8337807717988169, 0.8340128117594852, 0.8342439455651475, 0.8344741759421125, 0.8347035056191476, 0.8349319373274418, 0.8351594738005709, 0.8353861177744609, 0.8356118719873533,
      0.8358367391797696, 0.8360607220944767, 0.8362838234764516, 0.8365060460728494, 0.8367273926329672, 0.8369478659082118, 0.8371674686520669, 0.8373862036200594, 0.8376040735697274, 0.8378210812605882,
      0.8380372294541057, 0.8382525209136604, 0.8384669584045165, 0.8386805446937924, 0.8388932825504294, 0.8391051747451624, 0.8393162240504888, 0.8395264332406408, 0.8397358050915538, 0.8399443423808403,
      0.8401520478877597, 0.8403589243931904, 0.8405649746796022, 0.8407702015310293, 0.8409746077330426, 0.8411781960727226, 0.841380969338634, 0.8415829303207988, 0.8417840818106711, 0.8419844266011106,
      0.8421839674863602, 0.8423827072620171, 0.8425806487250128, 0.8427777946735863, 0.8429741479072611, 0.8431697112268226, 0.8433644874342943, 0.8435584793329153, 0.8437516897271191, 0.8439441214225101,
      0.8441357772258431, 0.844326659945002, 0.8445167723889784, 0.8447061173678521, 0.8448946976927699, 0.8450825161759272, 0.8452695756305469, 0.8454558788708618, 0.845641428712095, 0.845826227970442,
      0.8460102794630533, 0.8461935860080158, 0.8463761504243352, 0.8465579755319219, 0.8467390641515705, 0.8469194191049471, 0.8470990432145713, 0.8472779393038025, 0.8474561101968232, 0.8476335587186267,
      0.8478102876949991, 0.8479862999525097, 0.8481615983184934, 0.8483361856210426, 0.8485100646889885, 0.8486832383518925, 0.8488557094400343, 0.8490274807843976, 0.8491985552166612, 0.8493689355691878,
      0.8495386246750126, 0.8497076253678337, 0.8498759404820023, 0.8500435728525132, 0.8502105253149963, 0.8503768007057083, 0.8505424018615226, 0.8507073316199245, 0.8508715928189999, 0.851035188297433,
      0.8511981208944952, 0.8513603934500422, 0.8515220088045065, 0.851682969798892, 0.8518432792747695, 0.852002940074272, 0.8521619550400896, 0.8523203270154673, 0.8524780588442005, 0.8526351533706316,
      0.8527916134396482, 0.8529474418966805, 0.8531026415876994, 0.8532572153592162, 0.8534111660582797, 0.8535644965324771, 0.8537172096299334, 0.8538693081993118, 0.8540207950898135, 0.8541716731511813,
      0.8543219452336968, 0.8544716141881877, 0.8546206828660254, 0.854769154119131, 0.8549170307999776, 0.8550643157615918, 0.8552110118575623, 0.8553571219420401, 0.8555026488697451, 0.8556475954959735,
      0.8557919646766002, 0.8559357592680865, 0.8560789821274886, 0.856221636112461, 0.856363724081269, 0.8565052488927909, 0.8566462134065326, 0.8567866204826317, 0.8569264729818702, 0.8570657737656824,
      0.8572045256961666, 0.8573427316360944, 0.857480394448924, 0.8576175169988105, 0.857754102150618, 0.8578901527699337, 0.8580256717230794, 0.8581606618771263, 0.8582951260999094, 0.8584290672600404,
      0.8585624882269254, 0.8586953918707774, 0.858827781062635, 0.8589596586743784, 0.8590910275787461, 0.8592218906493516, 0.8593522507607032, 0.8594821107882226, 0.8596114736082616, 0.8597403420981251,
      0.8598687191360883, 0.8599966076014196, 0.8601240103744007, 0.8602509303363481, 0.8603773703696362, 0.8605033333577194, 0.8606288221851564, 0.8607538397376323, 0.8608783889019851, 0.861002472566229,
      0.8611260936195817, 0.8612492549524879, 0.8613719594566492, 0.8614942100250473, 0.8616160095519775, 0.8617373609330706, 0.8618582670653265, 0.8619787308471417, 0.8620987551783401, 0.8622183429602034,
      0.8623374970955022, 0.8624562204885293, 0.8625745160451299, 0.8626923866727373, 0.8628098352804043, 0.8629268647788392, 0.8630434780804401, 0.8631596780993313, 0.8632754677513982, 0.8633908499543256,
      0.8635058276276338, 0.8636204036927195, 0.8637345810728921, 0.863848362693413, 0.8639617514815393, 0.8640747503665601, 0.8641873622798419, 0.8642995901548695, 0.8644114369272869, 0.8645229055349458,
      0.8646339989179462, 0.8647447200186817, 0.8648550717818874, 0.8649650571546846, 0.8650746790866292, 0.8651839405297606, 0.8652928444386474, 0.8654013937704408, 0.8655095914849219, 0.8656174405445554,
      0.8657249439145402, 0.8658321045628617, 0.865938925460346, 0.8660454095807151, 0.8661515599006405, 0.8662573793998, 0.8663628710609346, 0.8664680378699064, 0.8665728828157562, 0.8666774088907641,
      0.866781619090509, 0.8668855164139309, 0.8669891038633903, 0.8670923844447356, 0.867195361167362, 0.8672980370442805, 0.867400415092181, 0.8675024983315008, 0.8676042897864907, 0.8677057924852853,
      0.8678070094599705, 0.8679079437466573, 0.8680085983855497, 0.8681089764210199, 0.8682090809016821, 0.8683089148804654, 0.868408481414691, 0.8685077835661486, 0.868606824401175, 0.8687056069907316,
      0.8688041344104873, 0.8689024097408955, 0.8690004360672814, 0.8690982164799221, 0.8691957540741325, 0.8692930519503524, 0.8693901132142302, 0.8694869409767156, 0.8695835383541465, 0.86967990846834,
      0.8697760544466849, 0.8698719794222358, 0.8699676865338065, 0.870063178926067, 0.8701584597496396, 0.8702535321611995, 0.8703483993235722, 0.870443064405839, 0.8705375305834337, 0.8706318010382548,
      0.8707258789587636, 0.8708197675400964, 0.8709134699841709, 0.8710069894997979, 0.8711003293027922, 0.8711934926160854, 0.8712864826698418, 0.8713793027015739, 0.8714719559562635, 0.8715644456864757,
      0.871656775152486, 0.8717489476224016, 0.8718409663722839, 0.8719328346862794, 0.8720245558567447, 0.8721161331843781, 0.872207569978352, 0.8722988695564461, 0.8723900352451833, 0.8724810703799679,
      0.8725719783052249, 0.8726627623745414, 0.8727534259508117, 0.8728439724063808, 0.8729344051231941, 0.8730247274929465, 0.8731149429172341, 0.87320505480771, 0.8732950665862391, 0.8733849816850563,
      0.87347480354693, 0.8735645356253233, 0.8736541813845605, 0.8737437442999942, 0.8738332278581783, 0.8739226355570371, 0.874011970906044, 0.8741012374263989, 0.8741904386512075, 0.8742795781256668,
      0.8743686594072483, 0.8744576860658897, 0.8745466616841848, 0.8746355898575775, 0.8747244741945605, 0.8748133183168747, 0.8749021258597125, 0.874990900471923, 0.8750796458162233, 0.8751683655694105,
      0.8752570634225746, 0.8753457430813217, 0.8754344082659931, 0.8755230627118933, 0.8756117101695157, 0.8757003544047784, 0.8757889991992596, 0.8758776483504355, 0.875966305671926, 0.876054974993741,
      0.8761436601625311, 0.8762323650418424, 0.8763210935123763, 0.8764098494722526, 0.8764986368372742, 0.8765874595412021, 0.8766763215360275, 0.8767652267922538, 0.8768541792991796, 0.8769431830651898,
      0.8770322421180451, 0.8771213605051863, 0.8772105422940296, 0.8772997915722822, 0.8773891124482488, 0.8774785090511543, 0.8775679855314641, 0.8776575460612129, 0.8777471948343397, 0.8778369360670265,
      0.8779267739980422, 0.8780167128890953, 0.8781067570251886, 0.8781969107149812, 0.8782871782911595, 0.87837756411081, 0.8784680725557993, 0.8785587080331648, 0.8786494749755051, 0.878740377841383,
      0.8788314211157332, 0.8789226093102753, 0.8790139469639366, 0.8791054386432821, 0.8791970889429478, 0.8792889024860892, 0.8793808839248298, 0.8794730379407222, 0.8795653692452162, 0.8796578825801341,
      0.8797505827181573, 0.8798434744633172, 0.879936562651499, 0.8800298521509526, 0.8801233478628134, 0.880217054721631, 0.8803109776959095, 0.8804051217886575, 0.8804994920379461, 0.8805940935174797,
      0.880688931337177, 0.8807840106437596, 0.8808793366213565, 0.8809749144921171, 0.8810707495168346, 0.8811668469955853, 0.8812632122683742, 0.8813598507157988, 0.8814567677597218, 0.8815539688639583,
      0.8816514595349747, 0.8817492453226037, 0.8818473318207702, 0.8819457246682347, 0.8820444295493481, 0.882143452194823, 0.8822427983825205, 0.8823424739382519, 0.8824424847365973, 0.8825428367017391,
      0.8826435358083129, 0.8827445880822782, 0.8828459996018023, 0.8829477764981654, 0.8830499249566831, 0.8831524512176492, 0.8832553615772955, 0.8833586623887746, 0.8834623600631601, 0.8835664610704719,
      0.8836709719407186, 0.8837758992649642, 0.8838812496964189, 0.8839870299515507, 0.8840932468112224, 0.8841999071218524, 0.8843070177966014, 0.8844145858165844, 0.8845226182321103, 0.8846311221639476,
      0.8847401048046181, 0.8848495734197201, 0.8849595353492828, 0.8850699980091464, 0.8851809688923786, 0.8852924555707198, 0.8854044656960636, 0.8855170070019682, 0.8856300873052083, 0.8857437145073541,
      0.8858578965963977, 0.8859726416484077, 0.8860879578292301, 0.8862038533962256, 0.8863203367000495, 0.8864374161864723, 0.8865551003982493, 0.8866733979770278, 0.8867923176653072, 0.8869118683084438,
      0.8870320588567054, 0.8871528983673774, 0.887274396006919, 0.8873965610531781, 0.8875194028976555, 0.8876429310478307, 0.8877671551295464, 0.8878920848894521, 0.8880177301975128, 0.8881441010495791,
      0.888271207570029, 0.8883990600144742, 0.8885276687725406, 0.8886570443707215, 0.8887871974753045, 0.8889181388953816, 0.8890498795859353, 0.889182430651013, 0.8893158033469823, 0.8894500090858826,
      0.8895850594388622, 0.8897209661397155, 0.8898577410885179, 0.8899953963553622, 0.8901339441842008, 0.8902733969967975, 0.8904137673967936, 0.8905550681738889, 0.8906973123081457, 0.8908405129744196,
      0.8909846835469168, 0.8911298376038893, 0.8912759889324713, 0.8914231515336549, 0.8915713396274222, 0.8917205676580304, 0.8918708502994579, 0.8920222024610208, 0.8921746392931607, 0.8923281761934142
   };
   std::vector<Double_t> gre_fex_vect6{
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0
   };
   std::vector<Double_t> gre_fey_vect7{
      0.07655783798199517, 0.07639569881224362, 0.076233514947147, 0.07607128673995853, 0.07590901454655392, 0.07574669872541698, 0.07558433963762663, 0.07542193764684126, 0.07525949311928672, 0.07509700642373932,
      0.07493447793151443, 0.07477190801644955, 0.07460929705489265, 0.07444664542568492, 0.07428395351014803, 0.07412122169207011, 0.07395845035768928, 0.07379563989568015, 0.07363279069713945, 0.07346990315557037,
      0.07330697766686842, 0.07314401462930643, 0.07298101444351894, 0.07281797751248879, 0.07265490424153105, 0.07249179503827755, 0.07232865031266295, 0.07216547047690827, 0.07200225594550752, 0.07183900713521027,
      0.0716757244650077, 0.07151240835611705, 0.07134905923196627, 0.07118567751817742, 0.07102226364255379, 0.0708588180350606, 0.07069534112781377, 0.07053183335505993, 0.07036829515316402, 0.07020472696059182,
      0.07004112921789488, 0.06987750236769436, 0.06971384685466517, 0.06955016312552016, 0.06938645162899459, 0.06922271281582833, 0.06905894713875305, 0.06889515505247244, 0.06873133701364875, 0.06856749348088557,
      0.06840362491471194, 0.06823973177756477, 0.06807581453377544, 0.0679118736495498, 0.06774790959295419, 0.06758392283389933, 0.06741991384412199, 0.06725588309717014, 0.06709183106838525, 0.06692775823488571,
      0.06676366507555206, 0.06659955207100782, 0.0664354197036043, 0.06627126845740409, 0.06610709881816275, 0.06594291127331348, 0.06577870631195031, 0.0656144844248101, 0.06545024610425626, 0.06528599184426209,
      0.06512172214039438, 0.06495743748979414, 0.06479313839116259, 0.06462882534474154, 0.06446449885229791, 0.0643001594171063, 0.0641358075439314, 0.06397144373901112, 0.06380706851003975, 0.06364268236614991,
      0.06347828581789612, 0.0633138793772377, 0.06314946355752028, 0.06298503887345966, 0.06282060584112431, 0.06265616497791739, 0.06249171680256019, 0.06232726183507391, 0.06216280059676317, 0.06199833361019779,
      0.06183386139919603, 0.06166938448880621, 0.06150490340529056, 0.06134041867610611, 0.0611759308298889, 0.06101144039643466, 0.0608469479066828, 0.06068245389269816, 0.06051795888765387, 0.06035346342581246,
      0.06018896804251009, 0.06002447327413776, 0.05985997965812435, 0.059695487732918, 0.05953099803797039, 0.05936651111371655, 0.0592020275015594, 0.05903754774385098, 0.05887307238387515, 0.05870860196582976,
      0.0585441370348094, 0.05837967813678668, 0.05821522581859608, 0.05805078062791501, 0.05788634311324731, 0.05772191382390369, 0.05755749330998629, 0.05739308212236946, 0.0572286808126829, 0.05706428993329353,
      0.05689991003728804, 0.05673554167845489, 0.05657118541126767, 0.05640684179086578, 0.05624251137303841, 0.05607819471420594, 0.05591389237140294, 0.05574960490225962, 0.05558533286498549, 0.05542107681835048,
      0.0552568373216681, 0.05509261493477806, 0.05492841021802793, 0.05476422373225606, 0.05460005603877433, 0.05443590769934992, 0.05427177927618823, 0.05410767133191554, 0.05394358442956122, 0.05377951913254013,
      0.05361547600463561, 0.05345145560998212, 0.0532874585130472, 0.05312348527861466, 0.05295953647176703, 0.05279561265786814, 0.05263171440254621, 0.05246784227167558, 0.05230399683136109, 0.05214017864791908,
      0.05197638828786114, 0.05181262631787695, 0.05164889330481687, 0.05148518981567449, 0.0513215164175707, 0.05115787367773467, 0.05099426216348892, 0.05083068244223087, 0.05066713508141624, 0.05050362064854239,
      0.05034013971113141, 0.05017669283671241, 0.05001328059280589, 0.04984990354690569, 0.04968656226646355, 0.04952325731887127, 0.04935998927144415, 0.04919675869140504, 0.04903356614586728, 0.04887041220181788,
      0.04870729742610105, 0.04854422238540197, 0.04838118764623051, 0.0482181937749038, 0.04805524133753135, 0.04789233089999732, 0.04772946302794501, 0.04756663828676044, 0.0474038572415562, 0.04724112045715504,
      0.04707842849807425, 0.04691578192850889, 0.04675318131231714, 0.04659062721300201, 0.04642812019369823, 0.04626566081715364, 0.04610324964571584, 0.04594088724131507, 0.04577857416544837, 0.04561631097916448,
      0.0454540982430483, 0.04529193651720479, 0.04512982636124428, 0.04496776833426604, 0.04480576299484387, 0.04464381090100972, 0.04448191261024009, 0.04432006867943855, 0.04415827966492265, 0.04399654612240759,
      0.04383486860699207, 0.04367324767314205, 0.04351168387467739, 0.04335017776475567, 0.04318872989585833, 0.04302734081977578, 0.0428660110875918, 0.04270474124967017, 0.04254353185563992, 0.04238238345437977,
      0.04222129659400534, 0.04206027182185346, 0.04189930968446848, 0.04173841072758844, 0.04157757549613017, 0.04141680453417557, 0.04125609838495759, 0.04109545759084621, 0.0409348826933347, 0.04077437423302582,
      0.04061393274961808, 0.04045355878189164, 0.0402932528676957, 0.04013301554393393, 0.03997284734655161, 0.03981274881052202, 0.03965272046983349, 0.03949276285747565, 0.03933287650542681, 0.03917306194464027,
      0.03901331970503205, 0.03885365031546709, 0.0386940543037473, 0.0385345321965981, 0.03837508451965602, 0.03821571179745583, 0.03805641455341831, 0.03789719330983749, 0.03773804858786877, 0.03757898090751557,
      0.03741999078761812, 0.0372610787458405, 0.03710224529865981, 0.03694349096135198, 0.03678481624798215, 0.03662622167139142, 0.0364677077431857, 0.03630927497372316, 0.03615092387210428, 0.03599265494615816,
      0.03583446870243313, 0.03567636564618396, 0.035518346281361, 0.03536041111059939, 0.03520256063520728, 0.03504479535515536, 0.03488711576906546, 0.0347295223741997, 0.03457201566645037, 0.03441459614032828,
      0.03425726428895281, 0.03410002060404075, 0.033942865575897, 0.03378579969340258, 0.03362882344400562, 0.03347193731371054, 0.03331514178706861, 0.03315843734716672, 0.03300182447561855, 0.0328453036525544,
      0.03268887535661106, 0.03253254006492243, 0.03237629825311007, 0.03222015039527319, 0.03206409696397973, 0.03190813843025669, 0.03175227526358098, 0.03159650793187013, 0.03144083690147377, 0.03128526263716341,
      0.03112978560212512, 0.03097440625794908, 0.03081912506462234, 0.03066394248051886, 0.03050885896239235, 0.030353874965366, 0.03019899094292594, 0.03004420734691138, 0.0298895246275078, 0.02973494323323758,
      0.029580463610953, 0.02942608620582696, 0.029271811461347, 0.02911763981930573, 0.0289635717197942, 0.02880960760119366, 0.02865574790016902, 0.02850199305165986, 0.02834834348887489, 0.02819479964328306,
      0.02804136194460789, 0.02788803082081884, 0.02773480669812589, 0.02758169000097134, 0.02742868115202382, 0.027275780572171, 0.02712298868051376, 0.02697030589435855, 0.02681773262921179, 0.02666526929877292,
      0.02651291631492886, 0.02636067408774697, 0.0262085430254692, 0.02605652353450639, 0.02590461601943211, 0.02575282088297644, 0.02560113852602112, 0.02544956934759251, 0.02529811374485764, 0.02514677211311711,
      0.02499554484580089, 0.02484443233446202, 0.0246934349687723, 0.02454255313651628, 0.02439178722358683, 0.02424113761397932, 0.02409060468978801, 0.02394018883119978, 0.02378989041649042, 0.02363970982201949,
      0.023489647422226, 0.02333970358962354, 0.02318987869479644, 0.02304017310639488, 0.02289058719113101, 0.0227411213137749, 0.02259177583714981, 0.02244255112212915, 0.02229344752763184, 0.02214446541061871,
      0.02199560512608887, 0.02184686702707609, 0.02169825146464496, 0.02154975878788739, 0.02140138934391985, 0.0212531434778791, 0.02110502153291959, 0.02095702385021005, 0.02080915076893048, 0.02066140262626898,
      0.02051377975741915, 0.02036628249557683, 0.02021891117193789, 0.02007166611569477, 0.01992454765403465, 0.01977755611213617, 0.01963069181316789, 0.01948395507828504, 0.01933734622662774, 0.01919086557531845,
      0.01904451343946025, 0.01889829013213417, 0.01875219596439807, 0.01860623124528373, 0.01846039628179583, 0.0183146913789094, 0.01816911683956932, 0.01802367296468722, 0.01787836005314125, 0.01773317840177373,
      0.01758812830539035, 0.01744321005675825, 0.01729842394660568, 0.01715377026361974, 0.01700924929444612, 0.01686486132368769, 0.01672060663390373, 0.01657648550560882, 0.01643249821727235, 0.01628864504531745,
      0.01614492626412057, 0.01600134214601071, 0.01585789296126909, 0.01571457897812833, 0.01557140046277263, 0.01542835767933676, 0.01528545088990655, 0.01514268035451792, 0.01500004633115761, 0.01485754907576215,
      0.01471518884221889, 0.01457296588236518, 0.01443088044598938, 0.01428893278083014, 0.01414712313257765, 0.01400545174487307, 0.01386391885930972, 0.01372252471543288, 0.01358126955074092, 0.01344015360068538,
      0.01329917709867217, 0.01315834027606162, 0.01301764336216991, 0.01287708658426956, 0.01273667016759046, 0.01259639433532055, 0.0124562593086076, 0.01231626530655931, 0.01217641254624522, 0.01203670124269748,
      0.01189713160891237, 0.01175770385585146, 0.01161841819244318, 0.01147927482558394, 0.01134027396013998, 0.01120141579894862, 0.0110627005428202, 0.01092412839053934, 0.01078569953886696, 0.01064741418254197,
      0.01050927251428313, 0.01037127472479064, 0.01023342100274875, 0.01009571153482679, 0.009958146505682245, 0.009820726097961903, 0.009683450492304825, 0.00954631986734372, 0.009409334399708078, 0.00927249426402553,
      0.009135799632925053, 0.00899925067703874, 0.008862847565004673, 0.00872659046346895, 0.008590479537088792, 0.008454514948534587, 0.008318696858493008, 0.008183025425669239, 0.008047500806790115, 0.007912123156606525,
      0.007776892627896654, 0.007641809371468299, 0.007506873536162363, 0.00737208526885533, 0.007237444714462683, 0.007102952015941444, 0.006968607314293846, 0.006834410748569845, 0.006700362455870913, 0.006566462571352559,
      0.006432711228228388, 0.006299108557772431, 0.006165654689323535, 0.00603234975028774, 0.005899193866142489, 0.005766187160439407, 0.005633329754808465, 0.005500621768960773, 0.005368063320692893, 0.005235654525889686,
      0.005103395498528699, 0.004971286350683074, 0.00483932719252608, 0.004707518132333981, 0.004575859276490632, 0.004444350729490571, 0.004312992593943519, 0.00418178497057768, 0.00405072795824415, 0.003919821653920375,
      0.003789066152714691, 0.003658461547869689, 0.003528007930766893, 0.003397705390930315, 0.003267554016030927, 0.00313755389189046, 0.003007705102486, 0.002878007729953584, 0.002748461854593114, 0.002619067554871901,
      0.00248982490742961, 0.002360733987081922, 0.002231794866825499, 0.002103007617841708, 0.001974372309501588, 0.001845889009369741, 0.001717557783209268, 0.001589378694985671, 0.001461351806871952, 0.001333477179252483,
      0.001205754870728165, 0.001078184938120367, 0.0009507674364760939, 0.0008235024190720235, 0.0006963899374196692, 0.0005694300412694769, 0.0004426227786160462, 0.0003159681957022519, 0.0001894663370244864, 6.311724533689322e-05,
      6.307903834342645e-05, 0.0001891224747321475, 0.000315013026272355, 0.0004407506571304241, 0.0005663353331904798, 0.0006917670220502761, 0.0008170456930156559, 0.000942171317096348, 0.001067143867000434, 0.001191963317130094,
      0.001316629643576043, 0.001441142824113241, 0.001565502838195308, 0.001689709666950227, 0.00181376329317467, 0.001937663701329729, 0.002061410877535214, 0.00218500480956533, 0.002308445486842951, 0.00243173290043527,
      0.002554867043048094, 0.002677847909021483, 0.002800675494323871, 0.002923349796547865, 0.00304587081490428, 0.003168238550217863, 0.00329045300492142, 0.003412514183051415, 0.003534422090242136, 0.003656176733721258,
      0.003777778122304076, 0.003899226266388848, 0.004020521177951212, 0.004141662870539479, 0.004262651359268988, 0.004383486660817331, 0.004504168793418858, 0.004624697776859759, 0.004745073632472606, 0.004865296383131473,
      0.004985366053246335, 0.005105282668758317, 0.005225046257134001, 0.005344656847360746, 0.005464114469940876, 0.005583419156887087, 0.005702570941716703, 0.005821569859446807, 0.005940415946588771, 0.006059109241143298,
      0.006177649782594867, 0.00629603761190689, 0.006414272771516077, 0.006532355305327652, 0.006650285258709674, 0.006768062678488291, 0.006885687612942033, 0.007003160111797015, 0.00712048022622141, 0.007237648008820506,
      0.007354663513631161, 0.00747152679611698, 0.007588237913162774, 0.00770479692306964, 0.007821203885549409, 0.007937458861719884, 0.008053561914099259, 0.008169513106601261, 0.008285312504529666, 0.008400960174573457,
      0.008516456184801272, 0.008631800604656606, 0.008746993504952337, 0.008862034957865951, 0.008976925036934039, 0.00909166381704732, 0.009206251374445515, 0.009320687786712328, 0.009434973132769989, 0.009549107492874636,
      0.00966309094861088, 0.009776923582886761, 0.009890605479928826, 0.01000413672527696, 0.01011751740577927, 0.01023074760958727, 0.01034382742615043, 0.0104567569462118, 0.0105695362618022, 0.01068216546623602,
      0.01079464465410556, 0.01090697392127661, 0.01101915336488289, 0.01113118308332182, 0.01124306317624888, 0.01135479374457325, 0.01146637489045253, 0.01157780671728799, 0.01168908932971967, 0.01180022283362153,
      0.01191120733609655, 0.01202204294547199, 0.01213272977129435, 0.01224326792432507, 0.01235365751653483, 0.01246389866109989, 0.01257399147239634, 0.01268393606599608, 0.01279373255866159, 0.01290338106834167,
      0.01301288171416621, 0.01312223461644229, 0.0132314398966484, 0.0133404976774311, 0.01344940808259935, 0.01355817123712062, 0.01366678726711574, 0.01377525629985484, 0.01388357846375242, 0.01399175388836315,
      0.01409978270437714, 0.01420766504361552, 0.01431540103902596, 0.01442299082467843, 0.01453043453576039, 0.01463773230857288, 0.01474488428052565, 0.01485189059013333, 0.01495875137701034, 0.0150654667818677,
      0.0151720369465076, 0.01527846201381991, 0.01538474212777752, 0.01549087743343243, 0.01559686807691131, 0.01570271420541158, 0.01580841596719692, 0.01591397351159353, 0.01601938698898575, 0.01612465655081224,
      0.01622978234956167, 0.01633476453876901, 0.01643960327301115, 0.01654429870790352, 0.01664885100009528, 0.01675326030726649, 0.01685752678812312, 0.01696165060239425, 0.01706563191082735, 0.01716947087518506,
      0.01727316765824097, 0.01737672242377655, 0.01748013533657658, 0.01758340656242614, 0.0176865362681067, 0.01778952462139229, 0.01789237179104639, 0.0179950779468179, 0.01809764325943768, 0.01820006790061559,
      0.01830235204303604, 0.01840449586035547, 0.01850649952719832, 0.01860836321915401, 0.01871008711277333, 0.01881167138556546, 0.01891311621599409, 0.01901442178347504, 0.0191155882683721, 0.01921661585199468,
      0.01931750471659394, 0.01941825504536026, 0.01951886702241976, 0.01961934083283152, 0.01971967666258424, 0.01981987469859367, 0.01991993512869927, 0.02001985814166184, 0.02011964392715984, 0.02021929267578728,
      0.02031880457905069, 0.02041817982936615, 0.02051741862005677, 0.02061652114535028, 0.02071548760037563, 0.02081431818116123, 0.02091301308463154, 0.0210115725086053, 0.02110999665179272, 0.02120828571379283,
      0.02130643989509122, 0.02140445939705799, 0.02150234442194483, 0.021600095172883, 0.02169771185388144, 0.02179519466982385, 0.0218925438264671, 0.02198975953043876, 0.02208684198923527, 0.02218379141121968,
      0.02228060800561975, 0.02237729198252605, 0.02247384355289011, 0.02257026292852215, 0.02266655032208989, 0.02276270594711622, 0.0228587300179777, 0.02295462274990304, 0.02305038435897109, 0.02314601506210966,
      0.02324151507709352, 0.02333688462254332, 0.02343212391792408, 0.02352723318354333, 0.02362221264055046, 0.02371706251093505, 0.0238117830175256, 0.02390637438398817, 0.02400083683482583, 0.02409517059537681,
      0.02418937589181404, 0.02428345295114382, 0.02437740200120509, 0.02447122327066836, 0.02456491698903479, 0.02465848338663601, 0.02475192269463246, 0.02484523514501351, 0.0249384209705964, 0.02503148040502582,
      0.02512441368277354, 0.02521722103913763, 0.02530990271024246, 0.02540245893303788, 0.02549488994529935, 0.02558719598562786, 0.02567937729344907, 0.02577143410901406, 0.0258633666733985, 0.02595517522850348,
      0.026046860017055, 0.02613842128260406, 0.02622985926952756, 0.02632117422302798, 0.02641236638913365, 0.02650343601469968, 0.02659438334740809, 0.02668520863576823, 0.02677591212911769, 0.02686649407762296,
      0.02695695473227964, 0.02704729434491425, 0.02713751316818392, 0.02722761145557849, 0.02731758946142065, 0.02740744744086746, 0.02749718564991134, 0.02758680434538182, 0.02767630378494573, 0.0277656842271101,
      0.02785494593122214, 0.02794408915747202, 0.0280331141668935, 0.02812202122136654, 0.02821081058361819, 0.02829948251722517, 0.02838803728661529, 0.02847647515707008, 0.02856479639472613, 0.0286530012665778,
      0.02874109004047959, 0.02882906298514803, 0.02891692037016432, 0.02900466246597721, 0.0290922895439052, 0.02917980187613939, 0.02926719973574623, 0.02935448339667076, 0.02944165313373888, 0.02952870922266133,
      0.02961565194003607, 0.02970248156335233, 0.02978919837099302, 0.02987580264223953, 0.02996229465727348, 0.03004867469718249, 0.03013494304396228, 0.03022109998052137, 0.03030714579068488, 0.03039308075919873,
      0.03047890517173387, 0.03056461931489004, 0.03065022347620093, 0.03073571794413841, 0.0308211030081173, 0.03090637895849986, 0.03099154608660077, 0.03107660468469233, 0.03116155504600953, 0.03124639746475516,
      0.03133113223610514, 0.03141575965621429, 0.03150028002222142, 0.03158469363225581, 0.03166900078544257, 0.03175320178190887, 0.03183729692278946, 0.03192128651023429, 0.03200517084741355, 0.03208895023852496,
      0.03217262498880034, 0.03225619540451226, 0.0323396617929813, 0.03242302446258315, 0.03250628372275541, 0.03258943988400591, 0.03267249325791932, 0.03275544415716594, 0.03283829289550843, 0.03292103978781101,
      0.03300368515004679, 0.03308622929930679, 0.03316867255380797, 0.03325101523290288, 0.03333325765708724, 0.03341540014801006, 0.03349744302848268, 0.03357938662248803, 0.03366123125519006, 0.03374297725294442,
      0.03382462494330744, 0.03390617465504731, 0.03398762671815334, 0.03406898146384756, 0.03415023922459505, 0.03423140033411532, 0.03431246512739319, 0.03439343394069004, 0.034474307111556, 0.03455508497884173,
      0.03463576788270995, 0.03471635616464857, 0.03479685016748226, 0.0348772502353868, 0.03495755671390039, 0.03503776994993787, 0.03511789029180394, 0.03519791808920771, 0.03527785369327512, 0.03535769745656507,
      0.03543744973308255, 0.0355171108782944, 0.03559668124914365, 0.03567616120406584, 0.03575555110300378, 0.035834851307424, 0.0359140621803329, 0.03599318408629331, 0.03607221739144131, 0.03615116246350356,
      0.03623001967181461, 0.03630878938733482, 0.03638747198266828, 0.03646606783208173, 0.03654457731152291, 0.03662300079864017, 0.03670133867280151, 0.03677959131511484, 0.0368577591084482, 0.03693584243745005,
      0.03701384168857082, 0.03709175725008359, 0.03716958951210666, 0.0372473388666254, 0.03732500570751432, 0.03740259043056138, 0.03748009343349001, 0.03755751511598417, 0.03763485587971183, 0.03771211612835042,
      0.03778929626761169, 0.03786639670526779, 0.03794341785117668, 0.03802036011731029, 0.03809722391778006, 0.03817400966886576, 0.03825071778904379, 0.03832734869901517, 0.03840390282173542, 0.03848038058244457,
      0.03855678240869714, 0.0386331087303937, 0.03870935997981179, 0.03878553659163923, 0.03886163900300561, 0.03893766765351721, 0.03901362298528987, 0.03908950544298469, 0.03916531547384284, 0.03924105352772227,
      0.03931672005713417, 0.0393923155172808, 0.03946784036609351, 0.03954329506427211, 0.03961868007532457, 0.03969399586560752, 0.03976924290436769, 0.03984442166378471, 0.03991953261901345, 0.03999457624822797,
      0.04006955303266714, 0.04014446345667947, 0.04021930800777008, 0.04029408717664881, 0.04036880145727784, 0.04044345134692196, 0.04051803734619855, 0.04059255995912977, 0.04066701969319482, 0.04074141705938366,
      0.04081575257225195, 0.04089002674997725, 0.04096424011441579, 0.04103839319116066, 0.0411124865096023, 0.04118652060298819, 0.04126049600848589, 0.04133441326724557, 0.04140827292446593, 0.0414820755294592,
      0.04155582163571918, 0.04162951180099065, 0.04170314658733938, 0.04177672656122449, 0.04185025229357204, 0.04192372435985015, 0.04199714334014586, 0.04207050981924444, 0.04214382438670859, 0.04221708763696131,
      0.04229030016937012, 0.04236346258833201, 0.04243657550336223, 0.04250963952918338, 0.0425826552858176, 0.04265562339868063, 0.04272854449867734, 0.0428014192223008, 0.04287424821173208, 0.04294703211494405,
      0.04301977158580616, 0.04309246728419252, 0.0431651198760917, 0.04323773003372088, 0.04331029843564064, 0.04338282576687348, 0.04345531271902574, 0.04352775999041119, 0.04360016828617871, 0.0436725383184428,
      0.04374487080641689, 0.04381716647655044, 0.04388942606266917, 0.04396165030611895, 0.0440338399559132, 0.0441059957688843, 0.04417811850983817, 0.04425020895171363, 0.04432226787574518, 0.04439429607163002,
      0.0444662943377002, 0.04453826348109874, 0.04461020431795926, 0.04468211767359216, 0.04475400438267559, 0.04482586528944951, 0.0448977012479177, 0.04496951312205252, 0.04504130178600768, 0.04511306812433518,
      0.04518481303220927, 0.04525653741565523, 0.04532824219178561, 0.04539992828904427, 0.04547159664745318, 0.04554324821887092, 0.04561488396725581, 0.04568650486893737, 0.04575811191289525, 0.04582970610104692,
      0.04590128844854317, 0.0459728599840721, 0.04604442175017336, 0.04611597480355989, 0.04618752021545112, 0.04625905907191494, 0.04633059247422051, 0.04640212153920255, 0.04647364739963507, 0.04654517120461859
   };
   gre = new TGraphErrors(1000, gre_fx_vect4.data(), gre_fy_vect5.data(), gre_fex_vect6.data(), gre_fey_vect7.data());
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(TColor::GetColor("#225c2db2"));
   gre->SetFillStyle(1000);
   gre->SetLineColor(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram2 = new TH1F("Graph_histogram2", "Graph", 1000, 0.5926632039659999, 1.082123186034);
   Graph_histogram2->SetMinimum(0.4072935124198792);
   Graph_histogram2->SetMaximum(0.9871987869415012);
   Graph_histogram2->SetDirectory(nullptr);
   Graph_histogram2->SetStats(0);
   Graph_histogram2->SetLineWidth(2);
   Graph_histogram2->SetMarkerStyle(20);
   Graph_histogram2->GetXaxis()->SetNdivisions(505);
   Graph_histogram2->GetXaxis()->SetLabelFont(132);
   Graph_histogram2->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram2->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram2->GetXaxis()->SetTitleFont(132);
   Graph_histogram2->GetYaxis()->SetLabelFont(132);
   Graph_histogram2->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram2->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram2->GetYaxis()->SetTitleFont(132);
   Graph_histogram2->GetZaxis()->SetLabelFont(132);
   Graph_histogram2->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram2->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram2);
   
   gre->Draw("4 ");
   
   std::vector<Double_t> gre_fx_vect8{
      0.6334515358049999, 0.633859827415, 0.6342681190249999, 0.634676410635, 0.6350847022449999, 0.635492993855, 0.6359012854649999, 0.636309577075, 0.6367178686849999, 0.637126160295,
      0.6375344519049999, 0.637942743515, 0.6383510351249999, 0.638759326735, 0.6391676183449999, 0.639575909955, 0.6399842015649999, 0.640392493175, 0.6408007847849999, 0.641209076395,
      0.6416173680049999, 0.642025659615, 0.6424339512249999, 0.642842242835, 0.6432505344449999, 0.643658826055, 0.6440671176649999, 0.644475409275, 0.6448837008849999, 0.645291992495,
      0.6457002841049999, 0.646108575715, 0.6465168673249999, 0.646925158935, 0.6473334505449999, 0.647741742155, 0.6481500337649999, 0.648558325375, 0.6489666169849999, 0.649374908595,
      0.6497832002049999, 0.650191491815, 0.6505997834249999, 0.651008075035, 0.6514163666449999, 0.651824658255, 0.6522329498649999, 0.652641241475, 0.6530495330849999, 0.653457824695,
      0.6538661163049999, 0.654274407915, 0.6546826995249999, 0.655090991135, 0.6554992827449999, 0.655907574355, 0.6563158659649999, 0.656724157575, 0.6571324491849999, 0.657540740795,
      0.6579490324049999, 0.658357324015, 0.6587656156249999, 0.659173907235, 0.6595821988449999, 0.659990490455, 0.6603987820649999, 0.660807073675, 0.6612153652849999, 0.661623656895,
      0.6620319485049999, 0.662440240115, 0.6628485317249999, 0.663256823335, 0.6636651149449999, 0.664073406555, 0.6644816981649999, 0.664889989775, 0.6652982813849999, 0.665706572995,
      0.6661148646049999, 0.666523156215, 0.6669314478249999, 0.667339739435, 0.6677480310449999, 0.668156322655, 0.6685646142649999, 0.668972905875, 0.6693811974849999, 0.669789489095,
      0.6701977807049999, 0.670606072315, 0.6710143639249999, 0.671422655535, 0.6718309471449999, 0.672239238755, 0.6726475303649999, 0.673055821975, 0.6734641135849999, 0.673872405195,
      0.6742806968049999, 0.674688988415, 0.6750972800249999, 0.675505571635, 0.6759138632449999, 0.676322154855, 0.6767304464649999, 0.677138738075, 0.6775470296849999, 0.677955321295,
      0.6783636129049999, 0.678771904515, 0.6791801961249999, 0.679588487735, 0.6799967793449999, 0.680405070955, 0.6808133625649999, 0.681221654175, 0.6816299457849999, 0.682038237395,
      0.6824465290049999, 0.682854820615, 0.6832631122249999, 0.683671403835, 0.6840796954449999, 0.684487987055, 0.6848962786649999, 0.685304570275, 0.6857128618849999, 0.686121153495,
      0.6865294451049999, 0.686937736715, 0.6873460283249999, 0.687754319935, 0.6881626115449999, 0.688570903155, 0.6889791947649999, 0.689387486375, 0.6897957779849999, 0.690204069595,
      0.6906123612049999, 0.691020652815, 0.6914289444249999, 0.691837236035, 0.6922455276449999, 0.692653819255, 0.6930621108649999, 0.693470402475, 0.6938786940849999, 0.694286985695,
      0.6946952773049999, 0.695103568915, 0.6955118605249999, 0.695920152135, 0.6963284437449999, 0.696736735355, 0.6971450269649999, 0.697553318575, 0.6979616101849999, 0.698369901795,
      0.6987781934049999, 0.699186485015, 0.6995947766249999, 0.700003068235, 0.7004113598449999, 0.700819651455, 0.7012279430649999, 0.701636234675, 0.7020445262849999, 0.702452817895,
      0.7028611095049999, 0.703269401115, 0.7036776927249999, 0.704085984335, 0.7044942759449999, 0.704902567555, 0.7053108591649999, 0.705719150775, 0.7061274423849999, 0.706535733995,
      0.7069440256049999, 0.707352317215, 0.7077606088249999, 0.708168900435, 0.7085771920449999, 0.708985483655, 0.7093937752649999, 0.709802066875, 0.7102103584849999, 0.710618650095,
      0.7110269417049999, 0.711435233315, 0.7118435249249999, 0.712251816535, 0.7126601081449999, 0.713068399755, 0.7134766913649999, 0.713884982975, 0.7142932745849999, 0.714701566195,
      0.7151098578049999, 0.715518149415, 0.7159264410249999, 0.716334732635, 0.7167430242449999, 0.717151315855, 0.7175596074649999, 0.717967899075, 0.7183761906849999, 0.718784482295,
      0.7191927739049999, 0.719601065515, 0.7200093571249999, 0.720417648735, 0.7208259403449999, 0.721234231955, 0.7216425235649999, 0.722050815175, 0.7224591067849999, 0.722867398395,
      0.7232756900049999, 0.723683981615, 0.7240922732249999, 0.724500564835, 0.7249088564449999, 0.725317148055, 0.7257254396649999, 0.726133731275, 0.7265420228849999, 0.726950314495,
      0.7273586061049999, 0.727766897715, 0.7281751893249999, 0.728583480935, 0.7289917725449999, 0.729400064155, 0.7298083557649999, 0.730216647375, 0.7306249389849999, 0.731033230595,
      0.7314415222049999, 0.731849813815, 0.7322581054249999, 0.732666397035, 0.7330746886449999, 0.733482980255, 0.7338912718649999, 0.734299563475, 0.7347078550849999, 0.735116146695,
      0.7355244383049999, 0.735932729915, 0.7363410215249999, 0.736749313135, 0.7371576047449999, 0.737565896355, 0.7379741879649999, 0.738382479575, 0.7387907711849999, 0.739199062795,
      0.7396073544049999, 0.740015646015, 0.7404239376249999, 0.740832229235, 0.7412405208449999, 0.741648812455, 0.7420571040649999, 0.742465395675, 0.7428736872849999, 0.743281978895,
      0.7436902705049999, 0.744098562115, 0.7445068537249999, 0.744915145335, 0.7453234369449999, 0.745731728555, 0.7461400201649999, 0.746548311775, 0.7469566033849999, 0.747364894995,
      0.7477731866049999, 0.748181478215, 0.7485897698249999, 0.748998061435, 0.7494063530449999, 0.749814644655, 0.7502229362649999, 0.750631227875, 0.7510395194849999, 0.751447811095,
      0.7518561027049999, 0.752264394315, 0.7526726859249999, 0.753080977535, 0.7534892691449999, 0.753897560755, 0.7543058523649999, 0.754714143975, 0.7551224355849999, 0.755530727195,
      0.7559390188049999, 0.756347310415, 0.7567556020249999, 0.757163893635, 0.7575721852449999, 0.757980476855, 0.7583887684649999, 0.758797060075, 0.7592053516849999, 0.759613643295,
      0.7600219349049999, 0.760430226515, 0.7608385181249999, 0.761246809735, 0.7616551013449999, 0.762063392955, 0.7624716845649999, 0.762879976175, 0.7632882677849999, 0.763696559395,
      0.7641048510049999, 0.764513142615, 0.7649214342249999, 0.765329725835, 0.7657380174449999, 0.766146309055, 0.7665546006649999, 0.766962892275, 0.7673711838849999, 0.767779475495,
      0.7681877671049999, 0.768596058715, 0.7690043503249999, 0.769412641935, 0.7698209335449999, 0.770229225155, 0.7706375167649999, 0.771045808375, 0.7714540999849999, 0.771862391595,
      0.7722706832049999, 0.772678974815, 0.7730872664249999, 0.773495558035, 0.7739038496449999, 0.774312141255, 0.7747204328649999, 0.775128724475, 0.7755370160849999, 0.775945307695,
      0.7763535993049999, 0.776761890915, 0.7771701825249999, 0.777578474135, 0.7779867657449999, 0.778395057355, 0.7788033489649999, 0.779211640575, 0.7796199321849999, 0.780028223795,
      0.7804365154049999, 0.780844807015, 0.7812530986249999, 0.781661390235, 0.7820696818449999, 0.782477973455, 0.7828862650649999, 0.783294556675, 0.7837028482849999, 0.784111139895,
      0.7845194315049999, 0.784927723115, 0.7853360147249999, 0.785744306335, 0.7861525979449999, 0.786560889555, 0.7869691811649999, 0.787377472775, 0.7877857643849999, 0.788194055995,
      0.7886023476049999, 0.789010639215, 0.7894189308249999, 0.789827222435, 0.7902355140449999, 0.790643805655, 0.7910520972649999, 0.791460388875, 0.7918686804849999, 0.792276972095,
      0.7926852637049999, 0.793093555315, 0.7935018469249999, 0.793910138535, 0.7943184301449999, 0.794726721755, 0.7951350133649999, 0.795543304975, 0.7959515965849999, 0.796359888195,
      0.7967681798049999, 0.797176471415, 0.7975847630249999, 0.797993054635, 0.7984013462449999, 0.798809637855, 0.7992179294649999, 0.799626221075, 0.8000345126849999, 0.800442804295,
      0.8008510959049999, 0.801259387515, 0.8016676791249999, 0.802075970735, 0.8024842623449999, 0.802892553955, 0.8033008455649999, 0.803709137175, 0.8041174287849999, 0.804525720395,
      0.8049340120049999, 0.805342303615, 0.8057505952249999, 0.806158886835, 0.8065671784449999, 0.806975470055, 0.8073837616649999, 0.807792053275, 0.8082003448849999, 0.808608636495,
      0.8090169281049999, 0.809425219715, 0.8098335113249999, 0.810241802935, 0.8106500945449999, 0.811058386155, 0.8114666777649999, 0.811874969375, 0.8122832609849999, 0.812691552595,
      0.8130998442049999, 0.813508135815, 0.8139164274249999, 0.814324719035, 0.8147330106449999, 0.815141302255, 0.8155495938649999, 0.815957885475, 0.8163661770849999, 0.816774468695,
      0.8171827603049999, 0.817591051915, 0.8179993435249999, 0.818407635135, 0.8188159267449999, 0.819224218355, 0.8196325099649999, 0.820040801575, 0.8204490931849999, 0.820857384795,
      0.8212656764049999, 0.821673968015, 0.8220822596249999, 0.822490551235, 0.8228988428449999, 0.823307134455, 0.8237154260649999, 0.824123717675, 0.8245320092849999, 0.824940300895,
      0.8253485925049999, 0.825756884115, 0.8261651757249999, 0.826573467335, 0.8269817589449999, 0.827390050555, 0.8277983421649999, 0.828206633775, 0.8286149253849999, 0.829023216995,
      0.8294315086049999, 0.829839800215, 0.8302480918249999, 0.830656383435, 0.8310646750449999, 0.831472966655, 0.8318812582649999, 0.832289549875, 0.8326978414849999, 0.833106133095,
      0.8335144247049999, 0.833922716315, 0.8343310079249999, 0.834739299535, 0.8351475911449999, 0.835555882755, 0.8359641743649999, 0.836372465975, 0.8367807575849999, 0.837189049195,
      0.8375973408049999, 0.838005632415, 0.8384139240249999, 0.838822215635, 0.8392305072449999, 0.839638798855, 0.8400470904649999, 0.840455382075, 0.8408636736849999, 0.841271965295,
      0.8416802569049999, 0.842088548515, 0.8424968401249999, 0.842905131735, 0.8433134233449999, 0.843721714955, 0.8441300065649999, 0.844538298175, 0.8449465897849999, 0.845354881395,
      0.8457631730049999, 0.846171464615, 0.8465797562249999, 0.846988047835, 0.8473963394449999, 0.847804631055, 0.8482129226649999, 0.848621214275, 0.8490295058849999, 0.849437797495,
      0.8498460891049999, 0.850254380715, 0.8506626723249999, 0.851070963935, 0.8514792555449999, 0.851887547155, 0.8522958387649999, 0.852704130375, 0.8531124219849999, 0.853520713595,
      0.8539290052049999, 0.854337296815, 0.8547455884249999, 0.855153880035, 0.8555621716449999, 0.855970463255, 0.8563787548649999, 0.856787046475, 0.8571953380849999, 0.857603629695,
      0.8580119213049999, 0.858420212915, 0.8588285045249999, 0.859236796135, 0.8596450877449999, 0.860053379355, 0.8604616709649999, 0.860869962575, 0.8612782541849999, 0.861686545795,
      0.8620948374049999, 0.862503129015, 0.8629114206249999, 0.863319712235, 0.8637280038449999, 0.864136295455, 0.8645445870649999, 0.864952878675, 0.8653611702849999, 0.865769461895,
      0.8661777535049999, 0.866586045115, 0.8669943367249999, 0.867402628335, 0.8678109199449999, 0.868219211555, 0.8686275031649999, 0.869035794775, 0.8694440863849999, 0.869852377995,
      0.8702606696049999, 0.870668961215, 0.8710772528249999, 0.871485544435, 0.8718938360449999, 0.872302127655, 0.8727104192649999, 0.873118710875, 0.8735270024849999, 0.873935294095,
      0.8743435857049999, 0.874751877315, 0.8751601689249999, 0.875568460535, 0.8759767521449999, 0.876385043755, 0.8767933353649999, 0.877201626975, 0.8776099185849999, 0.878018210195,
      0.8784265018049999, 0.878834793415, 0.8792430850249999, 0.879651376635, 0.8800596682449999, 0.880467959855, 0.8808762514649999, 0.881284543075, 0.8816928346849999, 0.882101126295,
      0.8825094179049999, 0.882917709515, 0.8833260011249999, 0.883734292735, 0.8841425843449999, 0.884550875955, 0.8849591675649999, 0.885367459175, 0.8857757507849999, 0.886184042395,
      0.8865923340049999, 0.887000625615, 0.8874089172249999, 0.887817208835, 0.8882255004449999, 0.888633792055, 0.8890420836649999, 0.889450375275, 0.8898586668849999, 0.890266958495,
      0.8906752501049999, 0.891083541715, 0.8914918333249999, 0.891900124935, 0.8923084165449999, 0.892716708155, 0.8931249997649999, 0.893533291375, 0.8939415829849999, 0.894349874595,
      0.8947581662049999, 0.895166457815, 0.8955747494249999, 0.895983041035, 0.8963913326449999, 0.896799624255, 0.8972079158649999, 0.897616207475, 0.8980244990849999, 0.898432790695,
      0.8988410823049999, 0.899249373915, 0.8996576655249999, 0.900065957135, 0.9004742487449999, 0.900882540355, 0.9012908319649999, 0.901699123575, 0.9021074151849999, 0.902515706795,
      0.9029239984049999, 0.903332290015, 0.9037405816249999, 0.904148873235, 0.9045571648449999, 0.904965456455, 0.9053737480649999, 0.905782039675, 0.9061903312849999, 0.906598622895,
      0.9070069145049999, 0.907415206115, 0.9078234977249999, 0.908231789335, 0.9086400809449999, 0.909048372555, 0.9094566641649999, 0.909864955775, 0.9102732473849999, 0.910681538995,
      0.9110898306049999, 0.911498122215, 0.9119064138249999, 0.912314705435, 0.9127229970449999, 0.913131288655, 0.9135395802649999, 0.913947871875, 0.9143561634849999, 0.914764455095,
      0.9151727467049999, 0.915581038315, 0.9159893299249999, 0.916397621535, 0.9168059131449999, 0.917214204755, 0.9176224963649999, 0.918030787975, 0.9184390795849999, 0.918847371195,
      0.9192556628049999, 0.919663954415, 0.9200722460249999, 0.920480537635, 0.9208888292449999, 0.921297120855, 0.9217054124649999, 0.922113704075, 0.9225219956849999, 0.922930287295,
      0.9233385789049999, 0.923746870515, 0.9241551621249999, 0.924563453735, 0.9249717453449999, 0.925380036955, 0.9257883285649999, 0.926196620175, 0.9266049117849999, 0.927013203395,
      0.9274214950049999, 0.927829786615, 0.9282380782249999, 0.928646369835, 0.9290546614449999, 0.929462953055, 0.9298712446649999, 0.930279536275, 0.9306878278849999, 0.931096119495,
      0.9315044111049999, 0.931912702715, 0.9323209943249999, 0.932729285935, 0.9331375775449999, 0.933545869155, 0.9339541607649999, 0.934362452375, 0.9347707439849999, 0.935179035595,
      0.9355873272049999, 0.935995618815, 0.9364039104249999, 0.936812202035, 0.9372204936449999, 0.937628785255, 0.9380370768649999, 0.938445368475, 0.9388536600849999, 0.939261951695,
      0.9396702433049999, 0.940078534915, 0.9404868265249999, 0.940895118135, 0.9413034097449999, 0.941711701355, 0.9421199929649999, 0.942528284575, 0.9429365761849999, 0.943344867795,
      0.9437531594049999, 0.944161451015, 0.9445697426249999, 0.944978034235, 0.9453863258449999, 0.945794617455, 0.9462029090649999, 0.946611200675, 0.9470194922849999, 0.947427783895,
      0.9478360755049999, 0.948244367115, 0.9486526587249999, 0.949060950335, 0.9494692419449999, 0.949877533555, 0.9502858251649999, 0.950694116775, 0.9511024083849999, 0.951510699995,
      0.9519189916049999, 0.952327283215, 0.9527355748249999, 0.953143866435, 0.9535521580449999, 0.953960449655, 0.9543687412649999, 0.954777032875, 0.9551853244849999, 0.955593616095,
      0.9560019077049999, 0.956410199315, 0.9568184909249999, 0.957226782535, 0.9576350741449999, 0.958043365755, 0.9584516573649999, 0.958859948975, 0.9592682405849999, 0.959676532195,
      0.9600848238049999, 0.960493115415, 0.9609014070249999, 0.961309698635, 0.9617179902449999, 0.962126281855, 0.9625345734649999, 0.962942865075, 0.9633511566849999, 0.963759448295,
      0.9641677399049999, 0.964576031515, 0.9649843231249999, 0.965392614735, 0.9658009063449999, 0.966209197955, 0.9666174895649999, 0.967025781175, 0.9674340727849999, 0.967842364395,
      0.9682506560049999, 0.968658947615, 0.9690672392249999, 0.969475530835, 0.9698838224449999, 0.970292114055, 0.9707004056649999, 0.971108697275, 0.9715169888849999, 0.971925280495,
      0.9723335721049999, 0.972741863715, 0.9731501553249999, 0.973558446935, 0.9739667385449999, 0.974375030155, 0.9747833217649999, 0.975191613375, 0.9755999049849999, 0.976008196595,
      0.9764164882049999, 0.976824779815, 0.9772330714249999, 0.977641363035, 0.9780496546449999, 0.978457946255, 0.9788662378649999, 0.979274529475, 0.9796828210849999, 0.980091112695,
      0.9804994043049999, 0.980907695915, 0.9813159875249999, 0.981724279135, 0.9821325707449999, 0.982540862355, 0.9829491539649999, 0.983357445575, 0.9837657371849999, 0.984174028795,
      0.9845823204049999, 0.984990612015, 0.9853989036249999, 0.985807195235, 0.9862154868449999, 0.986623778455, 0.9870320700649999, 0.987440361675, 0.9878486532849999, 0.988256944895,
      0.9886652365049999, 0.989073528115, 0.9894818197249999, 0.989890111335, 0.9902984029449999, 0.990706694555, 0.9911149861649999, 0.991523277775, 0.9919315693849999, 0.992339860995,
      0.9927481526049999, 0.993156444215, 0.9935647358249999, 0.993973027435, 0.9943813190449999, 0.994789610655, 0.9951979022649999, 0.995606193875, 0.9960144854849999, 0.996422777095,
      0.9968310687049999, 0.997239360315, 0.9976476519249999, 0.998055943535, 0.9984642351449999, 0.998872526755, 0.9992808183649999, 0.999689109975, 1.000097401585, 1.000505693195,
      1.000913984805, 1.001322276415, 1.001730568025, 1.002138859635, 1.002547151245, 1.002955442855, 1.003363734465, 1.003772026075, 1.004180317685, 1.004588609295,
      1.004996900905, 1.005405192515, 1.005813484125, 1.006221775735, 1.006630067345, 1.007038358955, 1.007446650565, 1.007854942175, 1.008263233785, 1.008671525395,
      1.009079817005, 1.009488108615, 1.009896400225, 1.010304691835, 1.010712983445, 1.011121275055, 1.011529566665, 1.011937858275, 1.012346149885, 1.012754441495,
      1.013162733105, 1.013571024715, 1.013979316325, 1.014387607935, 1.014795899545, 1.015204191155, 1.015612482765, 1.016020774375, 1.016429065985, 1.016837357595,
      1.017245649205, 1.017653940815, 1.018062232425, 1.018470524035, 1.018878815645, 1.019287107255, 1.019695398865, 1.020103690475, 1.020511982085, 1.020920273695,
      1.021328565305, 1.021736856915, 1.022145148525, 1.022553440135, 1.022961731745, 1.023370023355, 1.023778314965, 1.024186606575, 1.024594898185, 1.025003189795,
      1.025411481405, 1.025819773015, 1.026228064625, 1.026636356235, 1.027044647845, 1.027452939455, 1.027861231065, 1.028269522675, 1.028677814285, 1.029086105895,
      1.029494397505, 1.029902689115, 1.030310980725, 1.030719272335, 1.031127563945, 1.031535855555, 1.031944147165, 1.032352438775, 1.032760730385, 1.033169021995,
      1.033577313605, 1.033985605215, 1.034393896825, 1.034802188435, 1.035210480045, 1.035618771655, 1.036027063265, 1.036435354875, 1.036843646485, 1.037251938095,
      1.037660229705, 1.038068521315, 1.038476812925, 1.038885104535, 1.039293396145, 1.039701687755, 1.040109979365, 1.040518270975, 1.040926562585, 1.041334854195
   };
   std::vector<Double_t> gre_fy_vect9{
      0.01073764108399107, 0.01863994746150376, 0.02411796858356274, 0.02860045341523462, 0.03250198256258245, 0.03601191208546149, 0.03923551081814391, 0.04223841688598661, 0.04506479687165808, 0.0477460351953207,
      0.05030536840203038, 0.05276056156230163, 0.05512555147570147, 0.05741150579039225, 0.05962753324429217, 0.06178117590309537, 0.06387875994320284, 0.06592565166583658, 0.06792644824947688, 0.06988512247268175,
      0.07180513428298485, 0.07368951803805424, 0.07554095159734772, 0.07736181167075983, 0.07915421862031824, 0.08092007306867699, 0.08266108607185939, 0.08437880418521478, 0.08607463043913448, 0.08774984201049237,
      0.08940560520340583, 0.09104298822280303, 0.09266297212490157, 0.09426646025224769, 0.09585428640145102, 0.09742722192521343, 0.09898598193341322, 0.1005312307288039, 0.1020635865894062, 0.1035836259908464,
      0.1050918873465397, 0.1065888743311859, 0.1080750588427658, 0.1095508836498436, 0.1110167647639574, 0.1124730935711136, 0.1139202387515089, 0.1153585480125764, 0.1167883496569788, 0.1182099540043167,
      0.1196236546828131, 0.1210297298051889, 0.1224284430411019, 0.1238200445970359, 0.1252047721131578, 0.1265828514855729, 0.1279544976213688, 0.1293199151330384, 0.1306792989780801, 0.1320328350489699,
      0.1333807007180926, 0.1347230653417638, 0.1360600907269992, 0.1373919315643445, 0.1387187358297007, 0.1400406451578231, 0.1413577951898642, 0.142670315897141, 0.143978331883055, 0.1452819626649499,
      0.1465813229374832, 0.1478765228189869, 0.1491676680821109, 0.1504548603699723, 0.1517381973988823, 0.1530177731486681, 0.1542936780414817, 0.1555659991099495, 0.156834820155405, 0.1581002218969244,
      0.1593622821117883, 0.1606210757679805, 0.1618766751492421, 0.1631291499732096, 0.1643785675030671, 0.1656249926531675, 0.166868488088988, 0.1681091143218081, 0.1693469297984226, 0.170581990986222,
      0.1718143524539092, 0.1730440669481377, 0.1742711854663028, 0.1754957573257341, 0.1767178302294853, 0.1779374503289395, 0.1791546622833987, 0.1803695093168484, 0.1815820332720399, 0.1827922746620626,
      0.1840002727195252, 0.1852060654434999, 0.1864096896443307, 0.1876111809864439, 0.1888105740292472, 0.1900079022662385, 0.191203198162401, 0.1923964931899933, 0.1935878178627977, 0.1947772017689259,
      0.1959646736022357, 0.1971502611924496, 0.1983339915340198, 0.1995158908138201, 0.2006959844377064, 0.2018742970560162, 0.2030508525880427, 0.2042256742455493, 0.2053987845553533, 0.2065702053810388,
      0.2077399579438239, 0.2089080628426381, 0.2100745400734277, 0.2112394090477442, 0.2124026886106282, 0.2135643970578407, 0.2147245521524501, 0.2158831711408241, 0.2170402707680337, 0.2181958672927109,
      0.2193499765013695, 0.220502613722228, 0.2216537938385352, 0.2228035313014443, 0.2239518401424291, 0.2250987339852838, 0.2262442260577049, 0.2273883292024894, 0.2285310558883469, 0.2296724182203615,
      0.2308124279500957, 0.231951096485373, 0.2330884348997301, 0.2342244539415715, 0.2353591640430212, 0.2364925753284986, 0.2376246976230137, 0.238755540460208, 0.2398851130901365, 0.2410134244868132,
      0.2421404833555162, 0.2432662981398766, 0.2443908770287415, 0.2455142279628376, 0.2466363586412252, 0.2477572765275678, 0.2488769888562058, 0.2499955026380594, 0.2511128246663489, 0.252228961522158,
      0.2533439195798239, 0.2544577050121849, 0.2555703237956637, 0.2566817817152192, 0.2577920843691454, 0.2589012371737477, 0.2600092453678756, 0.2611161140173413, 0.2622218480192046, 0.2633264521059515,
      0.2644299308495479, 0.2655322886653915, 0.2666335298161496, 0.2677336584155025, 0.2688326784317764, 0.2699305936914907, 0.2710274078828008, 0.2721231245588617, 0.2732177471410913, 0.2743112789223628,
      0.2754037230701004, 0.2764950826293082, 0.277585360525511, 0.2786745595676303, 0.2797626824507771, 0.2808497317589854, 0.2819357099678667, 0.2830206194472087, 0.2841044624634996, 0.2851872411823999,
      0.2862689576711444, 0.287349613900895, 0.2884292117490269, 0.2895077530013694, 0.2905852393543827, 0.2916616724172936, 0.292737053714169, 0.293811384685951, 0.2948846666924358, 0.2959569010142132,
      0.2970280888545528, 0.2980982313412566, 0.2991673295284576, 0.3002353843983881, 0.3013023968630973, 0.3023683677661392, 0.3034332978842134, 0.3044971879287783, 0.3055600385476172, 0.3066218503263807,
      0.3076826237900846, 0.3087423594045841, 0.309801057578005, 0.310858718662155, 0.3119153429538927, 0.3129709306964779, 0.3140254820808814, 0.3150789972470776, 0.3161314762852984, 0.3171829192372712,
      0.3182333260974202, 0.3192826968140505, 0.3203310312905004, 0.3213783293862768, 0.3224245909181573, 0.3234698156612795, 0.3245140033501988, 0.3255571536799308, 0.326599266306967, 0.3276403408502743,
      0.3286803768922691, 0.3297193739797767, 0.3307573316249651, 0.3317942493062673, 0.3328301264692763, 0.3338649625276308, 0.3348987568638739, 0.3359315088303054, 0.3369632177498051, 0.3379938829166509,
      0.3390235035973108, 0.3400520790312286, 0.341079608431585, 0.3421060909860523, 0.3431315258575255, 0.3441559121848489, 0.3451792490835177, 0.3462015356463777, 0.3472227709442989, 0.3482429540268486,
      0.3492620839229399, 0.3502801596414779, 0.3512971801719852, 0.3523131444852218, 0.3533280515337871, 0.3543419002527179, 0.3553546895600665, 0.3563664183574758, 0.3573770855307365, 0.358386689950341,
      0.3593952304720176, 0.3604027059372668, 0.3614091151738736, 0.3624144569964242, 0.3634187302067991, 0.3644219335946708, 0.3654240659379798, 0.3664251260034121, 0.3674251125468584, 0.3684240243138743,
      0.3694218600401218, 0.370418618451814, 0.3714142982661393, 0.3724088981916891, 0.3734024169288686, 0.3743948531703071, 0.3753862056012541, 0.3763764728999757, 0.3773656537381344, 0.3783537467811727,
      0.3793407506886788, 0.3803266641147547, 0.3813114857083703, 0.3822952141137184, 0.3832778479705539, 0.3842593859145375, 0.3852398265775625, 0.3862191685880857, 0.3871974105714411, 0.3881745511501614,
      0.3891505889442786, 0.3901255225716336, 0.3910993506481661, 0.3920720717882142, 0.3930436846047924, 0.3940141877098796, 0.3949835797146896, 0.3959518592299459, 0.3969190248661436, 0.3978850752338141,
      0.3988500089437771, 0.3998138246073963, 0.4007765208368215, 0.4017380962452344, 0.4026985494470831, 0.4036578790583183, 0.4046160836966182, 0.4055731619816184, 0.4065291125351256, 0.4074839339813404,
      0.4084376249470641, 0.4093901840619107, 0.4103416099585074, 0.4112919012727001, 0.4122410566437436, 0.4131890747145002, 0.4141359541316243, 0.4150816935457524, 0.4160262916116804, 0.4169697469885458,
      0.41791205834, 0.4188532243343826, 0.4197932436448867, 0.4207321149497272, 0.4216698369322993, 0.4226064082813403, 0.4235418276910814, 0.4244760938614041, 0.4254092054979864, 0.4263411613124517,
      0.4272719600225088, 0.428201600352097, 0.429130081031519, 0.4300574007975806, 0.4309835583937177, 0.4319085525701304, 0.4328323820839062, 0.4337550456991469, 0.434676542187087, 0.4355968703262159,
      0.4365160289023909, 0.437434016708955, 0.4383508325468433, 0.4392664752246978, 0.4401809435589689, 0.4410942363740233, 0.4420063525022436, 0.4429172907841301, 0.4438270500683958, 0.4447356292120648,
      0.4456430270805621, 0.4465492425478071, 0.4474542744963004, 0.4483581218172132, 0.4492607834104685, 0.4501622581848275, 0.4510625450579658, 0.4519616429565581, 0.4528595508163483, 0.4537562675822301,
      0.4546517922083153, 0.4555461236580091, 0.4564392609040754, 0.457331202928708, 0.4582219487235928, 0.4591114972899754, 0.4599998476387187, 0.4608869987903684, 0.4617729497752076, 0.4626576996333177,
      0.4635412474146293, 0.4644235921789812, 0.4653047329961685, 0.4661846689459965, 0.4670633991183269, 0.4679409226131289, 0.4688172385405212, 0.4696923460208211, 0.4705662441845835, 0.4714389321726467,
      0.4723104091361683, 0.4731806742366696, 0.4740497266460669, 0.4749175655467133, 0.475784190131429, 0.476649599603539, 0.477513793176901, 0.4783767700759405, 0.4792385295356763, 0.480099070801753,
      0.4809583931304635, 0.4818164957887803, 0.4826733780543744, 0.4835290392156443, 0.4843834785717333, 0.4852366954325549, 0.4860886891188094, 0.4869394589620064, 0.4877890043044776, 0.4886373244993993,
      0.4894844189108026, 0.4903302869135929, 0.4911749278935581, 0.492018341247386, 0.4928605263826719, 0.4937014827179324, 0.4945412096826106, 0.4953797067170893, 0.4962169732726945, 0.4970530088117042,
      0.4978878128073524, 0.4987213847438357, 0.4995537241163141, 0.5003848304309181, 0.501214703204745, 0.5020433419658653, 0.5028707462533192, 0.5036969156171178, 0.5045218496182404, 0.5053455478286339,
      0.5061680098312062, 0.5069892352198269, 0.5078092235993177, 0.5086279745854513, 0.5094454878049403, 0.5102617628954349, 0.5110767995055111, 0.5118905972946654, 0.5127031559333011, 0.5135144751027236,
      0.5143245544951247, 0.515133393813575, 0.5159409927720081, 0.5167473510952115, 0.5175524685188093, 0.5183563447892513, 0.5191589796637954, 0.5199603729104955, 0.5207605243081799, 0.5215594336464408,
      0.5223571007256121, 0.5231535253567553, 0.5239487073616365, 0.5247426465727114, 0.5255353428331029, 0.5263267959965823, 0.5271170059275467, 0.5279059725010004, 0.5286936956025289, 0.5294801751282805,
      0.5302654109849403, 0.5310494030897079, 0.531832151370273, 0.5326136557647915, 0.5333939162218583, 0.5341729327004847, 0.5349507051700697, 0.5357272336103754, 0.536502518011498, 0.537276558373843,
      0.5380493547080936, 0.5388209070351867, 0.53959121538628, 0.5403602798027258, 0.5411281003360385, 0.541894677047868, 0.5426600100099658, 0.5434240993041564, 0.5441869450223041, 0.5449485472662839,
      0.5457089061479459, 0.5464680217890867, 0.5472258943214132, 0.5479825238865119, 0.5487379106358131, 0.5494920547305593, 0.5502449563417686, 0.5509966156502032, 0.5517470328463299, 0.5524962081302897,
      0.5532441417118582, 0.5539908338104135, 0.5547362846548958, 0.5554804944837749, 0.5562234635450094, 0.5569651920960141, 0.5577056804036176, 0.5584449287440292, 0.5591829374027969, 0.5599197066747735,
      0.5606552368640731, 0.5613895282840369, 0.5621225812571905, 0.5628543961152077, 0.563584973198868, 0.5643143128580203, 0.565042415451538, 0.5657692813472845, 0.5664949109220681, 0.5672193045616034,
      0.5679424626604695, 0.5686643856220711, 0.5693850738585926, 0.5701045277909617, 0.5708227478488035, 0.5715397344704017, 0.5722554881026538, 0.572970009201031, 0.5736832982295332, 0.5743953556606499,
      0.5751061819753127, 0.575815777662857, 0.5765241432209741, 0.5772312791556726, 0.5779371859812305, 0.578641864220155, 0.5793453144031357, 0.5800475370690031, 0.580748532764683, 0.5814483020451525,
      0.5821468454733955, 0.5828441636203592, 0.5835402570649073, 0.5842351263937777, 0.5849287722015351, 0.5856211950905286, 0.5863123956708436, 0.5870023745602597, 0.5876911323842022, 0.5883786697756993,
      0.5890649873753342, 0.5897500858312019, 0.5904339657988604, 0.5911166279412886, 0.591798072928836, 0.5924783014391811, 0.5931573141572813, 0.5938351117753299, 0.5945116949927067, 0.5951870645159356,
      0.5958612210586339, 0.5965341653414693, 0.5972058980921107, 0.5978764200451844, 0.5985457319422234, 0.5992138345316255, 0.5998807285686023, 0.6005464148151356, 0.6012108940399273, 0.6018741670183565,
      0.6025362345324273, 0.6031970973707275, 0.6038567563283768, 0.6045152122069829, 0.6051724658145921, 0.6058285179656442, 0.6064833694809231, 0.6071370211875117, 0.6077894739187427, 0.608440728514154,
      0.6090907858194372, 0.6097396466863952, 0.6103873119728914, 0.6110337825428036, 0.6116790592659759, 0.6123231430181731, 0.6129660346810316, 0.6136077351420123, 0.6142482452943534, 0.6148875660370244,
      0.6155256982746757, 0.6161626429175946, 0.6167984008816544, 0.6174329730882709, 0.6180663604643515, 0.6186985639422503, 0.6193295844597186, 0.619959422959861, 0.6205880803910827, 0.6212155577070485,
      0.6218418558666294, 0.6224669758338609, 0.623090918577891, 0.6237136850729362, 0.6243352762982324, 0.6249556932379891, 0.6255749368813401, 0.6261930082223004, 0.6268099082597132, 0.627425637997209,
      0.6280401984431531, 0.6286535906106026, 0.6292658155172575, 0.629876874185414, 0.6304867676419175, 0.6310954969181158, 0.6317030630498125, 0.63230946707722, 0.6329147100449118, 0.6335187930017784,
      0.6341217170009764, 0.6347234830998862, 0.6353240923600624, 0.6359235458471884, 0.6365218446310291, 0.6371189897853869, 0.6377149823880504, 0.6383098235207535, 0.6389035142691246, 0.639496055722643,
      0.6400874489745919, 0.6406776951220118, 0.6412667952656542, 0.6418547505099362, 0.642441561962894, 0.6430272307361377, 0.6436117579448029, 0.6441951447075085, 0.6447773921463074, 0.645358501386643,
      0.6459384735573016, 0.6465173097903689, 0.6470950112211822, 0.6476715789882866, 0.6482470142333874, 0.6488213181013072, 0.6493944917399376, 0.6499665363001971, 0.6505374529359824, 0.651107242804126,
      0.6516759070643489, 0.652243446879217, 0.6528098634140943, 0.6533751578371003, 0.6539393313190622, 0.6545023850334725, 0.6550643201564423, 0.6556251378666581, 0.6561848393453343, 0.6567434257761731,
      0.6573008983453145, 0.657857258241296, 0.6584125066550062, 0.65896664477964, 0.6595196738106546, 0.6600715949457263, 0.6606224093847038, 0.6611721183295667, 0.6617207229843786, 0.6622682245552454,
      0.6628146242502689, 0.6633599232795052, 0.6639041228549184, 0.6644472241903384, 0.6649892285014153, 0.6655301370055783, 0.6660699509219883, 0.6666086714714977, 0.6671462998766046, 0.6676828373614088,
      0.6682182851515697, 0.6687526444742634, 0.6692859165581355, 0.6698181026332624, 0.6703492039311036, 0.6708792216844632, 0.6714081571274402, 0.6719360114953919, 0.6724627860248854, 0.6729884819536585,
      0.6735131005205726, 0.6740366429655738, 0.6745591105296459, 0.6750805044547701, 0.6756008259838813, 0.6761200763608239, 0.6766382568303109, 0.6771553686378802, 0.6776714130298498, 0.6781863912532794,
      0.6787003045559223, 0.6792131541861878, 0.6797249413930939, 0.6802356674262279, 0.6807453335357017, 0.6812539409721103, 0.6817614909864889, 0.6822679848302701, 0.6827734237552404, 0.6832778090134999,
      0.6837811418574176, 0.68428342353959, 0.6847846553127975, 0.6852848384299637, 0.6857839741441105, 0.686282063708318, 0.6867791083756793, 0.6872751093992613, 0.6877700680320584, 0.6882639855269543,
      0.6887568631366753, 0.6892487021137506, 0.6897395037104683, 0.6902292691788349, 0.6907179997705287, 0.6912056967368631, 0.6916923613287382, 0.6921779947966026, 0.6926625983904079, 0.6931461733595686,
      0.6936287209529172, 0.6941102424186628, 0.6945907390043484, 0.6950702119568075, 0.6955486625221219, 0.69602609194558, 0.6965025014716312, 0.6969778923438458, 0.6974522658048702, 0.6979256230963856,
      0.6983979654590643, 0.6988692941325259, 0.6993396103552949, 0.699808915364759, 0.7002772103971219, 0.7007444966873657, 0.7012107754692022, 0.701676047975033, 0.7021403154359049, 0.7026035790814662,
      0.703065840139922, 0.7035270998379946, 0.7039873594008741, 0.7044466200521797, 0.7049048830139122, 0.7053621495064111, 0.7058184207483107, 0.706273697956497, 0.7067279823460604, 0.7071812751302545,
      0.7076335775204488, 0.7080848907260862, 0.708535215954637, 0.7089845544115543, 0.7094329073002287, 0.7098802758219444, 0.7103266611758317, 0.7107720645588238, 0.7112164871656095, 0.7116599301885889,
      0.7121023948178257, 0.7125438822410037, 0.7129843936433778, 0.7134239302077304, 0.7138624931143224, 0.714300083540848, 0.7147367026623871, 0.7151723516513593, 0.7156070316774747, 0.7160407439076888,
      0.7164734895061529, 0.7169052696341669, 0.7173360854501317, 0.7177659381095007, 0.71819482876473, 0.7186227585652319, 0.7190497286573244, 0.7194757401841821, 0.7199007942857872, 0.7203248920988796,
      0.7207480347569064, 0.7211702233899733, 0.7215914591247914, 0.7220117430846291, 0.7224310763892595, 0.7228494601549093, 0.7232668954942074, 0.7236833835161331, 0.7240989253259628, 0.7245135220252185,
      0.7249271747116146, 0.7253398844790044, 0.7257516524173265, 0.7261624796125514, 0.7265723671466262, 0.7269813160974209, 0.7273893275386731, 0.7277964025399319, 0.7282025421665034, 0.7286077474793929,
      0.7290120195352491, 0.7294153593863081, 0.7298177680803337, 0.7302192466605614, 0.7306197961656384, 0.7310194176295668, 0.7314181120816428, 0.7318158805463973, 0.7322127240435352, 0.7326086435878771,
      0.7330036401892944, 0.73339771485265, 0.7337908685777355, 0.7341831023592085, 0.7345744171865283, 0.7349648140438938, 0.7353542939101767, 0.7357428577588591, 0.7361305065579649, 0.736517241269996,
      0.7369030628518637, 0.7372879722548226, 0.7376719704244005, 0.7380550583003324, 0.7384372368164869, 0.7388185069008003, 0.7391988694752027, 0.7395783254555476, 0.7399568757515385, 0.7403345212666578,
      0.7407112628980903, 0.7410871015366507, 0.7414620380667062, 0.7418360733661026, 0.7422092083060836, 0.7425814437512176, 0.742952780559314, 0.7433232195813468, 0.7436927616613723, 0.7440614076364488,
      0.7444291583365527, 0.7447960145844961, 0.7451619771958414, 0.745527046978818, 0.7458912247342323, 0.7462545112553839, 0.7466169073279736, 0.7469784137300177, 0.7473390312317533, 0.7476987605955486,
      0.74805760257581, 0.7484155579188869, 0.7487726273629765, 0.7491288116380274, 0.7494841114656422, 0.7498385275589773, 0.7501920606226427, 0.7505447113526008, 0.7508964804360628, 0.7512473685513836,
      0.7515973763679568, 0.7519465045461068, 0.7522947537369794, 0.7526421245824324, 0.7529886177149229, 0.7533342337573934, 0.7536789733231578, 0.7540228370157841, 0.7543658254289751, 0.7547079391464495,
      0.7550491787418191, 0.7553895447784654, 0.7557290378094138, 0.7560676583772068, 0.7564054070137736, 0.7567422842403005, 0.7570782905670952, 0.7574134264934546, 0.7577476925075243, 0.7580810890861616,
      0.7584136166947923, 0.7587452757872677, 0.7590760668057178, 0.759405990180404, 0.7597350463295667, 0.7600632356592733, 0.7603905585632622, 0.7607170154227848, 0.7610426066064438, 0.7613673324700314,
      0.7616911933563614, 0.7620141895951013, 0.7623363215026014, 0.7626575893817185, 0.7629779935216395, 0.763297534197701, 0.7636162116712044, 0.7639340261892313, 0.7642509779844516, 0.7645670672749317,
      0.7648822942639357, 0.7651966591397286, 0.7655101620753696, 0.7658228032285067, 0.7661345827411647, 0.7664455007395319, 0.7667555573337393, 0.7670647526176411, 0.7673730866685848, 0.7676805595471835,
      0.7679871712970785, 0.7682929219447019, 0.7685978114990308, 0.7689018399513411, 0.7692050072749532, 0.7695073134249739, 0.7698087583380351, 0.7701093419320246, 0.7704090641058149, 0.7707079247389829,
      0.7710059236915281, 0.7713030608035832, 0.7715993358951198, 0.7718947487656463, 0.772189299193903, 0.7724829869375491, 0.7727758117328443, 0.7730677732943222, 0.7733588713144598, 0.7736491054633386,
      0.7739384753883002, 0.774226980713591, 0.7745146210400048, 0.7748013959445155, 0.7750873049799006, 0.7753723476743603, 0.7756565235311244, 0.7759398320280557, 0.7762222726172412, 0.776503844724575,
      0.7767845477493338, 0.7770643810637433, 0.7773433440125338, 0.7776214359124849, 0.7778986560519642, 0.778175003690453, 0.7784504780580618, 0.7787250783550353, 0.7789988037512457, 0.7792716533856767,
      0.7795436263658928, 0.779814721767499, 0.7800849386335862, 0.7803542759741661, 0.7806227327655906, 0.7808903079499598, 0.7811570004345139, 0.7814228090910141, 0.7816877327551056, 0.7819517702256673,
      0.7822149202641444, 0.7824771815938685, 0.7827385528993573, 0.7829990328255987, 0.7832586199773184, 0.783517312918229, 0.7837751101702604, 0.7840320102127699, 0.7842880114817362, 0.7845431123689288,
      0.7847973112210603, 0.785050606338914, 0.7853029959764519, 0.7855544783398984, 0.7858050515868009, 0.7860547138250659, 0.7863034631119695, 0.7865512974531438, 0.7867982148015338, 0.7870442130563291,
      0.7872892900618659, 0.7875334436065, 0.7877766714214498, 0.7880189711796056, 0.7882603404943103, 0.7885007769181033, 0.7887402779414319, 0.7889788409913244, 0.7892164634300298, 0.7894531425536155,
      0.7896888755905284, 0.7899236597001121, 0.7901574919710849, 0.7903903694199709, 0.7906222889894883, 0.7908532475468888, 0.7910832418822483, 0.7913122687067091, 0.7915403246506677, 0.7917674062619088,
      0.7919935100036842, 0.7922186322527331, 0.7924427692972406, 0.7926659173347355, 0.7928880724699223, 0.793109230712445, 0.7933293879745836, 0.7935485400688734, 0.793766682705653, 0.7939838114905329
   };
   std::vector<Double_t> gre_fex_vect10{
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0
   };
   std::vector<Double_t> gre_fey_vect11{
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0
   };
   gre = new TGraphErrors(1000, gre_fx_vect8.data(), gre_fy_vect9.data(), gre_fex_vect10.data(), gre_fey_vect11.data());
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineColor(TColor::GetColor("#88251a"));
   gre->SetLineStyle(7);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram3 = new TH1F("Graph_histogram3", "Graph", 1000, 0.5926632039659999, 1.082123186034);
   Graph_histogram3->SetMinimum(0.009663876975591963);
   Graph_histogram3->SetMaximum(0.8723084285311871);
   Graph_histogram3->SetDirectory(nullptr);
   Graph_histogram3->SetStats(0);
   Graph_histogram3->SetLineWidth(2);
   Graph_histogram3->SetMarkerStyle(20);
   Graph_histogram3->GetXaxis()->SetNdivisions(505);
   Graph_histogram3->GetXaxis()->SetLabelFont(132);
   Graph_histogram3->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram3->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram3->GetXaxis()->SetTitleFont(132);
   Graph_histogram3->GetYaxis()->SetLabelFont(132);
   Graph_histogram3->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram3->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram3->GetYaxis()->SetTitleFont(132);
   Graph_histogram3->GetZaxis()->SetLabelFont(132);
   Graph_histogram3->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram3->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram3);
   
   gre->Draw("l ");
   TLatex *tex = new TLatex(0.49, 0.86, "LHCb");
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   tex = new TLatex(0.49, 0.79, "9 fb^{#minus1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   
   TLegend *leg = new TLegend(0.73, 0.2, 0.97, 0.5, nullptr, "brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *legentry = leg->AddEntry("Graph","|#kern[0.0]{ }#hat{#it{f}}_{#kern[-0.7]{#lower[-0.2]{0}}}^{#kern[-0.1]{1/2}}(s)|","L");
   legentry->SetLineColor(TColor::GetColor("#88251a"));
   legentry->SetLineStyle(7);
   legentry->SetLineWidth(3);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("Graph","#it{B}^{0} model","F");
   legentry->SetFillColor(TColor::GetColor("#225c2db2"));
   legentry->SetFillStyle(1000);
   legentry->SetLineColor(0);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("Graph","#it{B}_{#it{s}}^{0} model","F");
   legentry->SetFillColor(TColor::GetColor("#1b499eb2"));
   legentry->SetFillStyle(1000);
   legentry->SetLineColor(0);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}


==> figs/Fig8b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void SwaveArg()
{
//=========Macro generated from canvas: canvas/
//=========  (Thu Oct 16 14:42:11 2025) by ROOT version 6.36.04
   TCanvas *canvas = new TCanvas("canvas", "", 1, 1, 1920, 1176);
   gStyle->SetOptFit(0);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   canvas->SetHighLightColor(2);
   TColor::SetPalette(8, (Int_t []) { 0, 5, 7, 3, 6, 2, 4, 1 });
   canvas->Range(0.5651988,-251.1111,1.05126,193.3333);
   canvas->SetFillColor(0);
   canvas->SetBorderMode(0);
   canvas->SetBorderSize(2);
   canvas->SetTickx(1);
   canvas->SetTicky(1);
   canvas->SetLeftMargin(0.14);
   canvas->SetRightMargin(0.02);
   canvas->SetTopMargin(0.03);
   canvas->SetBottomMargin(0.16);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   canvas->SetFrameLineWidth(2);
   canvas->SetFrameBorderMode(0);
   
   std::vector<Double_t> gre_fx_vect12{
      0.6334515358049999, 0.633859827415, 0.6342681190249999, 0.634676410635, 0.6350847022449999, 0.635492993855, 0.6359012854649999, 0.636309577075, 0.6367178686849999, 0.637126160295,
      0.6375344519049999, 0.637942743515, 0.6383510351249999, 0.638759326735, 0.6391676183449999, 0.639575909955, 0.6399842015649999, 0.640392493175, 0.6408007847849999, 0.641209076395,
      0.6416173680049999, 0.642025659615, 0.6424339512249999, 0.642842242835, 0.6432505344449999, 0.643658826055, 0.6440671176649999, 0.644475409275, 0.6448837008849999, 0.645291992495,
      0.6457002841049999, 0.646108575715, 0.6465168673249999, 0.646925158935, 0.6473334505449999, 0.647741742155, 0.6481500337649999, 0.648558325375, 0.6489666169849999, 0.649374908595,
      0.6497832002049999, 0.650191491815, 0.6505997834249999, 0.651008075035, 0.6514163666449999, 0.651824658255, 0.6522329498649999, 0.652641241475, 0.6530495330849999, 0.653457824695,
      0.6538661163049999, 0.654274407915, 0.6546826995249999, 0.655090991135, 0.6554992827449999, 0.655907574355, 0.6563158659649999, 0.656724157575, 0.6571324491849999, 0.657540740795,
      0.6579490324049999, 0.658357324015, 0.6587656156249999, 0.659173907235, 0.6595821988449999, 0.659990490455, 0.6603987820649999, 0.660807073675, 0.6612153652849999, 0.661623656895,
      0.6620319485049999, 0.662440240115, 0.6628485317249999, 0.663256823335, 0.6636651149449999, 0.664073406555, 0.6644816981649999, 0.664889989775, 0.6652982813849999, 0.665706572995,
      0.6661148646049999, 0.666523156215, 0.6669314478249999, 0.667339739435, 0.6677480310449999, 0.668156322655, 0.6685646142649999, 0.668972905875, 0.6693811974849999, 0.669789489095,
      0.6701977807049999, 0.670606072315, 0.6710143639249999, 0.671422655535, 0.6718309471449999, 0.672239238755, 0.6726475303649999, 0.673055821975, 0.6734641135849999, 0.673872405195,
      0.6742806968049999, 0.674688988415, 0.6750972800249999, 0.675505571635, 0.6759138632449999, 0.676322154855, 0.6767304464649999, 0.677138738075, 0.6775470296849999, 0.677955321295,
      0.6783636129049999, 0.678771904515, 0.6791801961249999, 0.679588487735, 0.6799967793449999, 0.680405070955, 0.6808133625649999, 0.681221654175, 0.6816299457849999, 0.682038237395,
      0.6824465290049999, 0.682854820615, 0.6832631122249999, 0.683671403835, 0.6840796954449999, 0.684487987055, 0.6848962786649999, 0.685304570275, 0.6857128618849999, 0.686121153495,
      0.6865294451049999, 0.686937736715, 0.6873460283249999, 0.687754319935, 0.6881626115449999, 0.688570903155, 0.6889791947649999, 0.689387486375, 0.6897957779849999, 0.690204069595,
      0.6906123612049999, 0.691020652815, 0.6914289444249999, 0.691837236035, 0.6922455276449999, 0.692653819255, 0.6930621108649999, 0.693470402475, 0.6938786940849999, 0.694286985695,
      0.6946952773049999, 0.695103568915, 0.6955118605249999, 0.695920152135, 0.6963284437449999, 0.696736735355, 0.6971450269649999, 0.697553318575, 0.6979616101849999, 0.698369901795,
      0.6987781934049999, 0.699186485015, 0.6995947766249999, 0.700003068235, 0.7004113598449999, 0.700819651455, 0.7012279430649999, 0.701636234675, 0.7020445262849999, 0.702452817895,
      0.7028611095049999, 0.703269401115, 0.7036776927249999, 0.704085984335, 0.7044942759449999, 0.704902567555, 0.7053108591649999, 0.705719150775, 0.7061274423849999, 0.706535733995,
      0.7069440256049999, 0.707352317215, 0.7077606088249999, 0.708168900435, 0.7085771920449999, 0.708985483655, 0.7093937752649999, 0.709802066875, 0.7102103584849999, 0.710618650095,
      0.7110269417049999, 0.711435233315, 0.7118435249249999, 0.712251816535, 0.7126601081449999, 0.713068399755, 0.7134766913649999, 0.713884982975, 0.7142932745849999, 0.714701566195,
      0.7151098578049999, 0.715518149415, 0.7159264410249999, 0.716334732635, 0.7167430242449999, 0.717151315855, 0.7175596074649999, 0.717967899075, 0.7183761906849999, 0.718784482295,
      0.7191927739049999, 0.719601065515, 0.7200093571249999, 0.720417648735, 0.7208259403449999, 0.721234231955, 0.7216425235649999, 0.722050815175, 0.7224591067849999, 0.722867398395,
      0.7232756900049999, 0.723683981615, 0.7240922732249999, 0.724500564835, 0.7249088564449999, 0.725317148055, 0.7257254396649999, 0.726133731275, 0.7265420228849999, 0.726950314495,
      0.7273586061049999, 0.727766897715, 0.7281751893249999, 0.728583480935, 0.7289917725449999, 0.729400064155, 0.7298083557649999, 0.730216647375, 0.7306249389849999, 0.731033230595,
      0.7314415222049999, 0.731849813815, 0.7322581054249999, 0.732666397035, 0.7330746886449999, 0.733482980255, 0.7338912718649999, 0.734299563475, 0.7347078550849999, 0.735116146695,
      0.7355244383049999, 0.735932729915, 0.7363410215249999, 0.736749313135, 0.7371576047449999, 0.737565896355, 0.7379741879649999, 0.738382479575, 0.7387907711849999, 0.739199062795,
      0.7396073544049999, 0.740015646015, 0.7404239376249999, 0.740832229235, 0.7412405208449999, 0.741648812455, 0.7420571040649999, 0.742465395675, 0.7428736872849999, 0.743281978895,
      0.7436902705049999, 0.744098562115, 0.7445068537249999, 0.744915145335, 0.7453234369449999, 0.745731728555, 0.7461400201649999, 0.746548311775, 0.7469566033849999, 0.747364894995,
      0.7477731866049999, 0.748181478215, 0.7485897698249999, 0.748998061435, 0.7494063530449999, 0.749814644655, 0.7502229362649999, 0.750631227875, 0.7510395194849999, 0.751447811095,
      0.7518561027049999, 0.752264394315, 0.7526726859249999, 0.753080977535, 0.7534892691449999, 0.753897560755, 0.7543058523649999, 0.754714143975, 0.7551224355849999, 0.755530727195,
      0.7559390188049999, 0.756347310415, 0.7567556020249999, 0.757163893635, 0.7575721852449999, 0.757980476855, 0.7583887684649999, 0.758797060075, 0.7592053516849999, 0.759613643295,
      0.7600219349049999, 0.760430226515, 0.7608385181249999, 0.761246809735, 0.7616551013449999, 0.762063392955, 0.7624716845649999, 0.762879976175, 0.7632882677849999, 0.763696559395,
      0.7641048510049999, 0.764513142615, 0.7649214342249999, 0.765329725835, 0.7657380174449999, 0.766146309055, 0.7665546006649999, 0.766962892275, 0.7673711838849999, 0.767779475495,
      0.7681877671049999, 0.768596058715, 0.7690043503249999, 0.769412641935, 0.7698209335449999, 0.770229225155, 0.7706375167649999, 0.771045808375, 0.7714540999849999, 0.771862391595,
      0.7722706832049999, 0.772678974815, 0.7730872664249999, 0.773495558035, 0.7739038496449999, 0.774312141255, 0.7747204328649999, 0.775128724475, 0.7755370160849999, 0.775945307695,
      0.7763535993049999, 0.776761890915, 0.7771701825249999, 0.777578474135, 0.7779867657449999, 0.778395057355, 0.7788033489649999, 0.779211640575, 0.7796199321849999, 0.780028223795,
      0.7804365154049999, 0.780844807015, 0.7812530986249999, 0.781661390235, 0.7820696818449999, 0.782477973455, 0.7828862650649999, 0.783294556675, 0.7837028482849999, 0.784111139895,
      0.7845194315049999, 0.784927723115, 0.7853360147249999, 0.785744306335, 0.7861525979449999, 0.786560889555, 0.7869691811649999, 0.787377472775, 0.7877857643849999, 0.788194055995,
      0.7886023476049999, 0.789010639215, 0.7894189308249999, 0.789827222435, 0.7902355140449999, 0.790643805655, 0.7910520972649999, 0.791460388875, 0.7918686804849999, 0.792276972095,
      0.7926852637049999, 0.793093555315, 0.7935018469249999, 0.793910138535, 0.7943184301449999, 0.794726721755, 0.7951350133649999, 0.795543304975, 0.7959515965849999, 0.796359888195,
      0.7967681798049999, 0.797176471415, 0.7975847630249999, 0.797993054635, 0.7984013462449999, 0.798809637855, 0.7992179294649999, 0.799626221075, 0.8000345126849999, 0.800442804295,
      0.8008510959049999, 0.801259387515, 0.8016676791249999, 0.802075970735, 0.8024842623449999, 0.802892553955, 0.8033008455649999, 0.803709137175, 0.8041174287849999, 0.804525720395,
      0.8049340120049999, 0.805342303615, 0.8057505952249999, 0.806158886835, 0.8065671784449999, 0.806975470055, 0.8073837616649999, 0.807792053275, 0.8082003448849999, 0.808608636495,
      0.8090169281049999, 0.809425219715, 0.8098335113249999, 0.810241802935, 0.8106500945449999, 0.811058386155, 0.8114666777649999, 0.811874969375, 0.8122832609849999, 0.812691552595,
      0.8130998442049999, 0.813508135815, 0.8139164274249999, 0.814324719035, 0.8147330106449999, 0.815141302255, 0.8155495938649999, 0.815957885475, 0.8163661770849999, 0.816774468695,
      0.8171827603049999, 0.817591051915, 0.8179993435249999, 0.818407635135, 0.8188159267449999, 0.819224218355, 0.8196325099649999, 0.820040801575, 0.8204490931849999, 0.820857384795,
      0.8212656764049999, 0.821673968015, 0.8220822596249999, 0.822490551235, 0.8228988428449999, 0.823307134455, 0.8237154260649999, 0.824123717675, 0.8245320092849999, 0.824940300895,
      0.8253485925049999, 0.825756884115, 0.8261651757249999, 0.826573467335, 0.8269817589449999, 0.827390050555, 0.8277983421649999, 0.828206633775, 0.8286149253849999, 0.829023216995,
      0.8294315086049999, 0.829839800215, 0.8302480918249999, 0.830656383435, 0.8310646750449999, 0.831472966655, 0.8318812582649999, 0.832289549875, 0.8326978414849999, 0.833106133095,
      0.8335144247049999, 0.833922716315, 0.8343310079249999, 0.834739299535, 0.8351475911449999, 0.835555882755, 0.8359641743649999, 0.836372465975, 0.8367807575849999, 0.837189049195,
      0.8375973408049999, 0.838005632415, 0.8384139240249999, 0.838822215635, 0.8392305072449999, 0.839638798855, 0.8400470904649999, 0.840455382075, 0.8408636736849999, 0.841271965295,
      0.8416802569049999, 0.842088548515, 0.8424968401249999, 0.842905131735, 0.8433134233449999, 0.843721714955, 0.8441300065649999, 0.844538298175, 0.8449465897849999, 0.845354881395,
      0.8457631730049999, 0.846171464615, 0.8465797562249999, 0.846988047835, 0.8473963394449999, 0.847804631055, 0.8482129226649999, 0.848621214275, 0.8490295058849999, 0.849437797495,
      0.8498460891049999, 0.850254380715, 0.8506626723249999, 0.851070963935, 0.8514792555449999, 0.851887547155, 0.8522958387649999, 0.852704130375, 0.8531124219849999, 0.853520713595,
      0.8539290052049999, 0.854337296815, 0.8547455884249999, 0.855153880035, 0.8555621716449999, 0.855970463255, 0.8563787548649999, 0.856787046475, 0.8571953380849999, 0.857603629695,
      0.8580119213049999, 0.858420212915, 0.8588285045249999, 0.859236796135, 0.8596450877449999, 0.860053379355, 0.8604616709649999, 0.860869962575, 0.8612782541849999, 0.861686545795,
      0.8620948374049999, 0.862503129015, 0.8629114206249999, 0.863319712235, 0.8637280038449999, 0.864136295455, 0.8645445870649999, 0.864952878675, 0.8653611702849999, 0.865769461895,
      0.8661777535049999, 0.866586045115, 0.8669943367249999, 0.867402628335, 0.8678109199449999, 0.868219211555, 0.8686275031649999, 0.869035794775, 0.8694440863849999, 0.869852377995,
      0.8702606696049999, 0.870668961215, 0.8710772528249999, 0.871485544435, 0.8718938360449999, 0.872302127655, 0.8727104192649999, 0.873118710875, 0.8735270024849999, 0.873935294095,
      0.8743435857049999, 0.874751877315, 0.8751601689249999, 0.875568460535, 0.8759767521449999, 0.876385043755, 0.8767933353649999, 0.877201626975, 0.8776099185849999, 0.878018210195,
      0.8784265018049999, 0.878834793415, 0.8792430850249999, 0.879651376635, 0.8800596682449999, 0.880467959855, 0.8808762514649999, 0.881284543075, 0.8816928346849999, 0.882101126295,
      0.8825094179049999, 0.882917709515, 0.8833260011249999, 0.883734292735, 0.8841425843449999, 0.884550875955, 0.8849591675649999, 0.885367459175, 0.8857757507849999, 0.886184042395,
      0.8865923340049999, 0.887000625615, 0.8874089172249999, 0.887817208835, 0.8882255004449999, 0.888633792055, 0.8890420836649999, 0.889450375275, 0.8898586668849999, 0.890266958495,
      0.8906752501049999, 0.891083541715, 0.8914918333249999, 0.891900124935, 0.8923084165449999, 0.892716708155, 0.8931249997649999, 0.893533291375, 0.8939415829849999, 0.894349874595,
      0.8947581662049999, 0.895166457815, 0.8955747494249999, 0.895983041035, 0.8963913326449999, 0.896799624255, 0.8972079158649999, 0.897616207475, 0.8980244990849999, 0.898432790695,
      0.8988410823049999, 0.899249373915, 0.8996576655249999, 0.900065957135, 0.9004742487449999, 0.900882540355, 0.9012908319649999, 0.901699123575, 0.9021074151849999, 0.902515706795,
      0.9029239984049999, 0.903332290015, 0.9037405816249999, 0.904148873235, 0.9045571648449999, 0.904965456455, 0.9053737480649999, 0.905782039675, 0.9061903312849999, 0.906598622895,
      0.9070069145049999, 0.907415206115, 0.9078234977249999, 0.908231789335, 0.9086400809449999, 0.909048372555, 0.9094566641649999, 0.909864955775, 0.9102732473849999, 0.910681538995,
      0.9110898306049999, 0.911498122215, 0.9119064138249999, 0.912314705435, 0.9127229970449999, 0.913131288655, 0.9135395802649999, 0.913947871875, 0.9143561634849999, 0.914764455095,
      0.9151727467049999, 0.915581038315, 0.9159893299249999, 0.916397621535, 0.9168059131449999, 0.917214204755, 0.9176224963649999, 0.918030787975, 0.9184390795849999, 0.918847371195,
      0.9192556628049999, 0.919663954415, 0.9200722460249999, 0.920480537635, 0.9208888292449999, 0.921297120855, 0.9217054124649999, 0.922113704075, 0.9225219956849999, 0.922930287295,
      0.9233385789049999, 0.923746870515, 0.9241551621249999, 0.924563453735, 0.9249717453449999, 0.925380036955, 0.9257883285649999, 0.926196620175, 0.9266049117849999, 0.927013203395,
      0.9274214950049999, 0.927829786615, 0.9282380782249999, 0.928646369835, 0.9290546614449999, 0.929462953055, 0.9298712446649999, 0.930279536275, 0.9306878278849999, 0.931096119495,
      0.9315044111049999, 0.931912702715, 0.9323209943249999, 0.932729285935, 0.9331375775449999, 0.933545869155, 0.9339541607649999, 0.934362452375, 0.9347707439849999, 0.935179035595,
      0.9355873272049999, 0.935995618815, 0.9364039104249999, 0.936812202035, 0.9372204936449999, 0.937628785255, 0.9380370768649999, 0.938445368475, 0.9388536600849999, 0.939261951695,
      0.9396702433049999, 0.940078534915, 0.9404868265249999, 0.940895118135, 0.9413034097449999, 0.941711701355, 0.9421199929649999, 0.942528284575, 0.9429365761849999, 0.943344867795,
      0.9437531594049999, 0.944161451015, 0.9445697426249999, 0.944978034235, 0.9453863258449999, 0.945794617455, 0.9462029090649999, 0.946611200675, 0.9470194922849999, 0.947427783895,
      0.9478360755049999, 0.948244367115, 0.9486526587249999, 0.949060950335, 0.9494692419449999, 0.949877533555, 0.9502858251649999, 0.950694116775, 0.9511024083849999, 0.951510699995,
      0.9519189916049999, 0.952327283215, 0.9527355748249999, 0.953143866435, 0.9535521580449999, 0.953960449655, 0.9543687412649999, 0.954777032875, 0.9551853244849999, 0.955593616095,
      0.9560019077049999, 0.956410199315, 0.9568184909249999, 0.957226782535, 0.9576350741449999, 0.958043365755, 0.9584516573649999, 0.958859948975, 0.9592682405849999, 0.959676532195,
      0.9600848238049999, 0.960493115415, 0.9609014070249999, 0.961309698635, 0.9617179902449999, 0.962126281855, 0.9625345734649999, 0.962942865075, 0.9633511566849999, 0.963759448295,
      0.9641677399049999, 0.964576031515, 0.9649843231249999, 0.965392614735, 0.9658009063449999, 0.966209197955, 0.9666174895649999, 0.967025781175, 0.9674340727849999, 0.967842364395,
      0.9682506560049999, 0.968658947615, 0.9690672392249999, 0.969475530835, 0.9698838224449999, 0.970292114055, 0.9707004056649999, 0.971108697275, 0.9715169888849999, 0.971925280495,
      0.9723335721049999, 0.972741863715, 0.9731501553249999, 0.973558446935, 0.9739667385449999, 0.974375030155, 0.9747833217649999, 0.975191613375, 0.9755999049849999, 0.976008196595,
      0.9764164882049999, 0.976824779815, 0.9772330714249999, 0.977641363035, 0.9780496546449999, 0.978457946255, 0.9788662378649999, 0.979274529475, 0.9796828210849999, 0.980091112695,
      0.9804994043049999, 0.980907695915, 0.9813159875249999, 0.981724279135, 0.9821325707449999, 0.982540862355, 0.9829491539649999, 0.983357445575, 0.9837657371849999, 0.984174028795,
      0.9845823204049999, 0.984990612015, 0.9853989036249999, 0.985807195235, 0.9862154868449999, 0.986623778455, 0.9870320700649999, 0.987440361675, 0.9878486532849999, 0.988256944895,
      0.9886652365049999, 0.989073528115, 0.9894818197249999, 0.989890111335, 0.9902984029449999, 0.990706694555, 0.9911149861649999, 0.991523277775, 0.9919315693849999, 0.992339860995,
      0.9927481526049999, 0.993156444215, 0.9935647358249999, 0.993973027435, 0.9943813190449999, 0.994789610655, 0.9951979022649999, 0.995606193875, 0.9960144854849999, 0.996422777095,
      0.9968310687049999, 0.997239360315, 0.9976476519249999, 0.998055943535, 0.9984642351449999, 0.998872526755, 0.9992808183649999, 0.999689109975, 1.000097401585, 1.000505693195,
      1.000913984805, 1.001322276415, 1.001730568025, 1.002138859635, 1.002547151245, 1.002955442855, 1.003363734465, 1.003772026075, 1.004180317685, 1.004588609295,
      1.004996900905, 1.005405192515, 1.005813484125, 1.006221775735, 1.006630067345, 1.007038358955, 1.007446650565, 1.007854942175, 1.008263233785, 1.008671525395,
      1.009079817005, 1.009488108615, 1.009896400225, 1.010304691835, 1.010712983445, 1.011121275055, 1.011529566665, 1.011937858275, 1.012346149885, 1.012754441495,
      1.013162733105, 1.013571024715, 1.013979316325, 1.014387607935, 1.014795899545, 1.015204191155, 1.015612482765, 1.016020774375, 1.016429065985, 1.016837357595,
      1.017245649205, 1.017653940815, 1.018062232425, 1.018470524035, 1.018878815645, 1.019287107255, 1.019695398865, 1.020103690475, 1.020511982085, 1.020920273695,
      1.021328565305, 1.021736856915, 1.022145148525, 1.022553440135, 1.022961731745, 1.023370023355, 1.023778314965, 1.024186606575, 1.024594898185, 1.025003189795,
      1.025411481405, 1.025819773015, 1.026228064625, 1.026636356235, 1.027044647845, 1.027452939455, 1.027861231065, 1.028269522675, 1.028677814285, 1.029086105895,
      1.029494397505, 1.029902689115, 1.030310980725, 1.030719272335, 1.031127563945, 1.031535855555, 1.031944147165, 1.032352438775, 1.032760730385, 1.033169021995,
      1.033577313605, 1.033985605215, 1.034393896825, 1.034802188435, 1.035210480045, 1.035618771655, 1.036027063265, 1.036435354875, 1.036843646485, 1.037251938095,
      1.037660229705, 1.038068521315, 1.038476812925, 1.038885104535, 1.039293396145, 1.039701687755, 1.040109979365, 1.040518270975, 1.040926562585, 1.041334854195
   };
   std::vector<Double_t> gre_fy_vect13{
      83.73444403837949, 83.92933999390388, 83.98572392367598, 83.98545233852397, 83.95227667275677, 83.89704484490701, 83.82578737940874, 83.74226439024106, 83.64900593075937, 83.54780980564783,
      83.44000706368317, 83.32661532315809, 83.20843290618176, 83.08609951162107, 82.96013690152979, 82.83097709877815, 82.69898248120805, 82.56446044686878, 82.42767434072339, 82.28885174456454,
      82.1481908677447, 82.00586554433025, 81.8620291906056, 81.71681797534677, 81.5703533859529, 81.42274432526183, 81.27408883972655, 81.12447555507478, 80.97398487768562, 80.8226900067003,
      80.6706577920187, 80.51794946587167, 80.36462126997517, 80.21072499588342, 80.05630845275891, 79.90141587410187, 79.74608827288074, 79.59036375282389, 79.43427778229649, 79.2778634360993,
      79.12115160965556, 78.96417120933128, 78.80694932205415, 78.64951136690759, 78.4918812309827, 78.33408139143199, 78.17613302539735, 78.01805610924495, 77.85986950835033, 77.70159105850361,
      77.54323763987114, 77.38482524432267, 77.22636903683743, 77.06788341160802, 76.90938204339183, 76.75087793458792, 76.59238345846744, 76.43391039893073, 76.27546998712657, 76.11707293522826,
      75.958729467632, 75.80044934981115, 75.64224191503888, 75.48411608916594, 75.3260804136246, 75.16814306680905, 75.0103118839712, 74.85259437575331, 74.69499774547158, 74.53752890524916,
      74.38019449109238, 74.22300087699141, 74.06595418812239, 73.90906031321842, 73.75232491617334, 73.59575344693371, 73.43935115173342, 73.283123082716, 73.12707410699119, 72.9712089151629,
      72.81553202936841, 72.66004781085941, 72.50476046715909, 72.34967405882102, 72.194792505819, 72.04011959358928, 71.88565897875067, 71.73141419452044, 71.57738865584787, 71.42358566428074,
      71.27000841258396, 71.11665998912258, 70.96354338202681, 70.81066148314869, 70.65801709182635, 70.50561291846371, 70.35345158793956, 70.2015356428529, 70.04986754661704, 69.8984496864075,
      69.74728437597548, 69.59637385833108, 69.44572030830616, 69.29532583500114, 69.14519248412404, 68.99532224022532, 68.84571702883649, 68.69637871851484, 68.54730912280195, 68.39851000209769,
      68.24998306545666, 68.10172997230823, 67.95375233410699, 67.80605171591409, 67.65862963791552, 67.51148757687807, 67.36462696754829, 67.21804920399471, 67.07175564089869, 66.92574759479352,
      66.78002634525703, 66.63459313605702, 66.48944917625464, 66.34459564126452, 66.20003367387682, 66.05576438523961, 65.91178885580692, 65.76810813625005, 65.62472324833786, 65.48163518578338,
      65.33884491506203, 65.19635337619889, 65.05416148353024, 64.91227012643638, 64.77068017005107, 64.62939245594461, 64.48840780278523, 64.34772700697653, 64.20735084327477, 64.06728006538417,
      63.92751540653373, 63.78805758003367, 63.6489072798149, 63.51006518094964, 63.37153194015659, 63.2333081962883, 63.09539457080459, 62.9577916682294, 62.82050007659472, 62.68352036786924,
      62.54685309837499, 62.41049880918986, 62.27445802653892, 62.13873126217271, 62.00331901373523, 61.86822176511952, 61.73343998681401, 61.59897413623728, 61.46482465806402, 61.3309919845405,
      61.1974765357916, 61.06427872011822, 60.93139893428689, 60.79883756381022, 60.66659498322029, 60.53467155633323, 60.40306763650765, 60.27178356689436, 60.14081968068058, 60.01017630132615,
      59.8798537427943, 59.74985230977521, 59.62017229790426, 59.49081399397369, 59.36177767613918, 59.23306361412041, 59.10467206939674, 58.9766032953972, 58.84885753768613, 58.72143503414321,
      58.59433601513957, 58.46756070370868, 58.34110931571347, 58.21498206000849, 58.08917913859866, 57.96370074679333, 57.8385470733571, 57.71371830065621, 57.58921460480197, 57.46503615578988,
      57.34118311763615, 57.21765564851008, 57.09445390086383, 56.97157802155857, 56.84902815198802, 56.72680442819857, 56.60490698100697, 56.4833359361147, 56.36209141422034, 56.24117353112849,
      56.12058239785684, 56.00031812074018, 55.88038080153249, 55.76077053750614, 55.64148742154946, 55.52253154226131, 55.40390298404427, 55.28560182719506, 55.16762814799343, 55.04998201878855,
      54.93266350808413, 54.81567268062082, 54.69900959745769, 54.58267431605094, 54.46666689033192, 54.35098737078241, 54.23563580450925, 54.12061223531637, 54.00591670377626, 53.89154924729895,
      53.77750990020042, 53.66379869376864, 53.55041565632915, 53.43736081330834, 53.32463418729628, 53.2122357981073, 53.10016566284042, 52.98842379593716, 52.87701020923974, 52.76592491204646,
      52.65516791116735, 52.54473921097757, 52.43463881347071, 52.32486671830996, 52.21542292287943, 52.10630742233318, 51.99752020964442, 51.88906127565282, 51.78093060911166, 51.67312819673315,
      51.56565402323393, 51.45850807137857, 51.35169032202327, 51.24520075415765, 51.1390393449468, 51.03320606977147, 50.92770090226859, 50.82252381436971, 50.71767477634015, 50.61315375681601,
      50.50896072284168, 50.40509563990559, 50.30155847197627, 50.19834918153681, 50.09546772961943, 49.99291407583878, 49.89068817842536, 49.78878999425724, 49.68721947889249, 49.58597658659983,
      49.48506127038959, 49.38447348204345, 49.28421317214423, 49.18428029010451, 49.08467478419536, 48.98539660157395, 48.88644568831124, 48.7878219894186, 48.68952544887449, 48.59155600965015,
      48.49391361373533, 48.39659820216304, 48.29960971503444, 48.20294809154263, 48.10661326999676, 48.01060518784482, 47.91492378169709, 47.8195689873481, 47.72454073979915, 47.6298389732796,
      47.53546362126857, 47.44141461651552, 47.34769189106116, 47.25429537625742, 47.16122500278748, 47.06848070068517, 46.97606239935434, 46.88397002758745, 46.7922035135844, 46.70076278497046,
      46.60964776881448, 46.51885839164616, 46.42839457947363, 46.33825625780022, 46.2484433516414, 46.15895578554091, 46.0697934835873, 45.98095636942934, 45.8924443662921, 45.80425739699182,
      45.71639538395145, 45.62885824921505, 45.54164591446276, 45.45475830102472, 45.36819532989558, 45.28195692174798, 45.19604299694645, 45.11045347556059, 45.02518827737843, 44.94024732191915,
      44.85563052844608, 44.77133781597889, 44.68736910330621, 44.60372430899756, 44.52040335141525, 44.43740614872607, 44.35473261891293, 44.27238267978592, 44.19035624899379, 44.10865324403439,
      44.02727358226599, 43.94621718091733, 43.86548395709842, 43.78507382781047, 43.7049867099562, 43.62522252034942, 43.54578117572511, 43.46666259274854, 43.38786668802518, 43.30939337810942,
      43.23124257951407, 43.15341420871896, 43.07590818218002, 42.99872441633764, 42.92186282762538, 42.8453233324781, 42.76910584734039, 42.69321028867441, 42.61763657296807, 42.54238461674246,
      42.46745433655998, 42.39284564903141, 42.31855847082362, 42.24459271866672, 42.17094830936127, 42.09762515978517, 42.02462318690083, 41.95194230776162, 41.8795824395189, 41.80754349942821,
      41.73582540485611, 41.66442807328608, 41.59335142232515, 41.52259536970968, 41.45215983331163, 41.38204473114423, 41.31224998136794, 41.24277550229606, 41.17362121240041, 41.10478703031664,
      41.03627287484987, 40.96807866497974, 40.90020431986586, 40.83264975885265, 40.76541490147464, 40.69849966746112, 40.63190397674124, 40.56562774944846, 40.49967090592553, 40.43403336672878,
      40.36871505263282, 40.30371588463471, 40.23903578395862, 40.17467467205967, 40.11063247062845, 40.04690910159481, 39.98350448713207, 39.92041854966079, 39.85765121185276, 39.79520239663457,
      39.73307202719159, 39.67126002697132, 39.60976631968717, 39.54859082932166, 39.48773348013019, 39.42719419664404, 39.3669729036739, 39.30706952631289, 39.24748398993988, 39.18821622022235,
      39.1292661431196, 39.07063368488554, 39.01231877207167, 38.95432133152985, 38.89664129041512, 38.83927857618824, 38.78223311661856, 38.7255048397864, 38.66909367408567, 38.61299954822622,
      38.55722239123649, 38.50176213246552, 38.44661870158555, 38.39179202859402, 38.33728204381595, 38.28308867790592, 38.22921186185022, 38.17565152696883, 38.12240760491756, 38.06948002768962,
      38.01686872761792, 37.96457363737654, 37.91259468998274, 37.86093181879856, 37.80958495753255, 37.75855404024134, 37.70783900133139, 37.65743977556026, 37.60735629803841, 37.55758850423037,
      37.50813632995637, 37.4589997113935, 37.41017858507727, 37.36167288790261, 37.31348255712533, 37.26560753036315, 37.21804774559704, 37.1708031411721, 37.12387365579882, 37.07725922855396,
      37.03095979888172, 36.9849753065945, 36.93930569187395, 36.89395089527179, 36.8489108577107, 36.80418552048497, 36.75977482526156, 36.71567871408052, 36.67189712935587, 36.62843001387615,
      36.5852773108052, 36.54243896368262, 36.49991491642434, 36.45770511332316, 36.41580949904932, 36.37422801865079, 36.33296061755389, 36.29200724156351, 36.25136783686364, 36.2110423500175,
      36.17103072796811, 36.13133291803821, 36.09194886793091, 36.05287852572953, 36.01412183989805, 35.97567875928103, 35.93754923310404, 35.89973321097337, 35.8622306428765, 35.8250414791818,
      35.78816567063878, 35.75160316837793, 35.71535392391081, 35.67941788912982, 35.64379501630826, 35.6084852581001, 35.57348856754, 35.53880489804289, 35.50443420340402, 35.47037643779856,
      35.43663155578152, 35.40319951228733, 35.37008026262971, 35.33727376250116, 35.30477996797285, 35.27259883549404, 35.2407303218919, 35.20917438437095, 35.17793098051274, 35.14700006827531,
      35.11638160599284, 35.08607555237502, 35.0560818665067, 35.02640050784719, 34.99703143622983, 34.96797461186139, 34.93922999532141, 34.9107975475617, 34.88267722990563, 34.85486900404751,
      34.82737283205192, 34.80018867635294, 34.77331649975364, 34.74675626542512, 34.72050793690595, 34.69457147810129, 34.66894685328216, 34.64363402708464, 34.6186329645091, 34.59394363091922,
      34.56956599204133, 34.54550001396342, 34.52174566313429, 34.49830290636266, 34.47517171081629, 34.45235204402091, 34.4298438738595, 34.40764716857107, 34.38576189674995, 34.36418802734453,
      34.34292552965649, 34.32197437333959, 34.30133452839875, 34.28100596518894, 34.26098865441421, 34.24128256712637, 34.22188767472426, 34.20280394895224, 34.18403136189944, 34.16556988599831,
      34.14741949402372, 34.12958015909162, 34.11205185465796, 34.09483455451745, 34.07792823280241, 34.06133286398151, 34.04504842285858, 34.02907488457131, 34.0134122245901, 33.99806041871667,
      33.98301944308291, 33.96828927414948, 33.95386988870458, 33.93976126386268, 33.92596337706305, 33.9124762060686, 33.89929972896439, 33.88643392415639, 33.87387877036999, 33.86163424664878,
      33.84970033235302, 33.8380770071583, 33.82676425105419, 33.81576204434269, 33.80507036763686, 33.79468920185944, 33.78461852824135, 33.77485832832019, 33.76540858393883, 33.75626927724395,
      33.74744039068442, 33.73892190701, 33.73071380926967, 33.72281608081015, 33.71522870527447, 33.70795166660031, 33.70098494901848, 33.69432853705146, 33.6879824155117, 33.6819465695002,
      33.67622098440474, 33.67080564589851, 33.66570053993838, 33.66090565276328, 33.65642097089264, 33.65224648112481, 33.64838217053533, 33.64482802647533, 33.64158403656993, 33.63865018871656,
      33.63602647108324, 33.63371287210703, 33.6317093804922, 33.63001598520871, 33.62863267549039, 33.62755944083333, 33.62679627099406, 33.62634315598801, 33.62620008608758, 33.6263670518206,
      33.62684404396843, 33.62763105356439, 33.62872807189186, 33.63013509048255, 33.63185210111485, 33.6338790958119, 33.63621606683987, 33.6388630067063, 33.64181990815806, 33.64508676417978,
      33.64866356799189, 33.65255031304888, 33.65674699303756, 33.66125360187499, 33.66607013370692, 33.67119658290576, 33.67663294406888, 33.6823792120166, 33.68843538179046, 33.69480144865135,
      33.70147740807753, 33.70846325576284, 33.71575898761484, 33.72336459975281, 33.73128008850597, 33.73950545041155, 33.74804068221279, 33.75688578085715, 33.76604074349428, 33.7755055674742,
      33.78528025034529, 33.79536478985237, 33.80575918393476, 33.81646343072424, 33.82747752854331, 33.83880147590299, 33.85043527150096, 33.86237891421962, 33.87463240312399, 33.88719573745981,
      33.90006891665151, 33.91325194030021, 33.92674480818177, 33.94054752024469, 33.95466007660809, 33.96908247755975, 33.98381472355404, 33.9988568152099, 34.01420875330876, 34.02987053879251,
      34.04584217276143, 34.06212365647217, 34.07871499133559, 34.09561617891479, 34.11282722092295, 34.13034811922122, 34.14817887581677, 34.16631949286051, 34.18476997264503, 34.20353031760263,
      34.22260053030295, 34.24198061345103, 34.26167056988515, 34.28167040257456, 34.30198011461749, 34.32259970923891, 34.3435291897884, 34.36476855973795, 34.38631782267979, 34.40817698232426,
      34.43034604249753, 34.4528250071395, 34.47561388030149, 34.49871266614414, 34.52212136893507, 34.54583999304683, 34.56986854295443, 34.59420702323333, 34.61885543855706, 34.64381379369496,
      34.66908209350995, 34.69466034295639, 34.72054854707744, 34.74674671100324, 34.77325483994817, 34.80007293920901, 34.82720101416208, 34.8546390702615, 34.88238711303634, 34.91044514808874,
      34.93881318109118, 34.96749121778445, 34.99647926397503, 35.02577732553284, 35.05538540838892, 35.08530351853292, 35.11553166201077, 35.14606984492228, 35.17691807341865, 35.20807635370021,
      35.23954469201376, 35.27132309465032, 35.30341156794258, 35.33581011826249, 35.36851875201867, 35.4015374756541, 35.43486629564352, 35.46850521849093, 35.50245425072706, 35.53671339890693,
      35.57128266960726, 35.6061620694239, 35.64135160496926, 35.67685128286987, 35.7126611097636, 35.74878109229726, 35.78521123712382, 35.8219515509, 35.85900204028336, 35.89636271193003,
      35.93403357249166, 35.97201462861308, 36.01030588692939, 36.04890735406349, 36.08781903662307, 36.12704094119828, 36.16657307435867, 36.20641544265058, 36.24656805259439, 36.28703091068179,
      36.32780402337282, 36.36888739709328, 36.41028103823173, 36.45198495313679, 36.49399914811422, 36.53632362942417, 36.57895840327811, 36.62190347583611, 36.66515885320378, 36.70872454142955,
      36.75260054650153, 36.79678687434463, 36.84128353081759, 36.88609052171003, 36.93120785273921, 36.97663552954741, 37.02237355769845, 37.06842194267494, 37.11478068987505, 37.1614498046094,
      37.20842929209791, 37.25571915746688, 37.30331940574549, 37.35123004186292, 37.39945107064494, 37.44798249681075, 37.4968243249697, 37.54597655961825, 37.59543920513626, 37.6452122657841,
      37.69529574569895, 37.74568964889178, 37.7963939792437, 37.84740874050272, 37.89873393628019, 37.95036957004754, 38.00231564513254, 38.05457216471606, 38.10713913182831, 38.16001654934551,
      38.21320441998604, 38.26670274630714, 38.32051153070095, 38.3746307753912, 38.42906048242914, 38.48380065369015, 38.53885129086972, 38.59421239547994, 38.64988396884537, 38.70586601209956,
      38.76215852618083, 38.81876151182865, 38.87567496957949, 38.93289889976303, 38.99043330249798, 39.04827817768818, 39.10643352501852, 39.16489934395075, 39.22367563371938, 39.28276239332759,
      39.34215962154282, 39.4018673168928, 39.46188547766094, 39.52221410188224, 39.58285318733886, 39.64380273155567, 39.70506273179585, 39.76663318505643, 39.8285140880636, 39.89070543726837,
      39.9532072288418, 40.01601945867039, 40.07914212235132, 40.14257521518784, 40.20631873218427, 40.27037266804137, 40.3347370171513, 40.39941177359269, 40.46439693112577, 40.52969248318721,
      40.59529842288502, 40.66121474299354, 40.72744143594811, 40.79397849383992, 40.86082590841053, 40.92798367104678, 40.99545177277516, 41.06323020425643, 41.13131895577995, 41.19971801725841,
      41.26842737822177, 41.33744702781181, 41.40677695477627, 41.47641714746304, 41.54636759381416, 41.61662828136002, 41.68719919721304, 41.75808032806194, 41.82927166016515, 41.90077317934492,
      41.97258487098069, 42.04470672000297, 42.11713871088659, 42.18988082764449, 42.26293305382064, 42.33629537248385, 42.40996776622052, 42.48395021712812, 42.55824270680796, 42.63284521635847,
      42.70775772636768, 42.78298021690643, 42.85851266752069, 42.93435505722451, 43.01050736449214, 43.08696956725097, 43.16374164287326, 43.24082356816891, 43.3182153193771, 43.39591687215884,
      43.47392820158833, 43.55224928214525, 43.63088008770609, 43.70982059153611, 43.78907076628045, 43.86863058395585, 43.94850001594153, 44.02867903297082, 44.10916760512162, 44.18996570180774,
      44.27107329176939, 44.35249034306406, 44.43421682305671, 44.5162526984105, 44.59859793507675, 44.68125249828529, 44.76421635253413, 44.84748946157963, 44.93107178842586, 45.01496329531437,
      45.09916394371336, 45.18367369430713, 45.26849250698488, 45.35362034082992, 45.43905715410806, 45.52480290425652, 45.61085754787207, 45.69722104069953, 45.78389333761945, 45.87087439263637,
      45.9581641588662, 46.04576258852397, 46.13366963291087, 46.22188524240167, 46.31040936643125, 46.39924195348178, 46.48838295106867, 46.57783230572744, 46.66758996299919, 46.75765586741698,
      46.84802996249107, 46.93871219069454, 47.02970249344824, 47.12100081110604, 47.21260708293901, 47.30452124712033, 47.39674324070905, 47.48927299963432, 47.58211045867872, 47.67525555146192,
      47.76870821042343, 47.86246836680571, 47.95653595063646, 48.05091089071093, 48.14559311457373, 48.24058254850061, 48.33587911747941, 48.43148274519145, 48.52739335399166, 48.62361086488933,
      48.72013519752757, 48.81696627016342, 48.91410399964654, 49.01154830139848, 49.10929908939076, 49.20735627612343, 49.3057197726022, 49.40438948831626, 49.5033653312146, 49.60264720768303,
      49.70223502251972, 49.80212867891102, 49.9023280784063, 50.00283312089299, 50.10364370457049, 50.2047597259238, 50.30618107969683, 50.40790765886504, 50.5099393546077, 50.6122760562792,
      50.71491765138033, 50.81786402552883, 50.92111506242929, 51.02467064384231, 51.12853064955335, 51.23269495734097, 51.33716344294426, 51.44193598002941, 51.54701244015619, 51.65239269274335,
      51.75807660503353, 51.86406404205694, 51.970354866595, 52.076948939143, 52.18384611787178, 52.29104625858861, 52.39854921469754, 52.50635483715887, 52.61446297444756, 52.7228734725107,
      52.83158617472443, 52.94060092184982, 53.04991755198768, 53.15953590053216, 53.2694558001239, 53.37967708060201, 53.49019956895465, 53.60102308926871, 53.71214746267847, 53.82357250731319,
      53.93529803824335, 54.04732386742546, 54.15964980364616, 54.27227565246481, 54.38520121615458, 54.49842629364238, 54.61195068044727, 54.72577416861785, 54.83989654666767, 54.95431759950924,
      55.06903710838663, 55.18405485080663, 55.29937060046798, 55.4149841271887, 55.53089519683222, 55.64710357123157, 55.76360900811143, 55.88041126100836, 55.99751007918937, 56.11490520756823,
      56.23259638661982, 56.35058335229186, 56.46886583591529, 56.58744356411169, 56.70631625869868, 56.82548363659257, 56.94494540970881, 57.06470128485993, 57.18475096365059, 57.30509414236975,
      57.42573051188042, 57.5466597575063, 57.6678815589154, 57.78939559000032, 57.91120151875553, 58.03329900715166, 58.15568771100571, 58.27836727984788, 58.40133735678501, 58.52459757836015,
      58.64814757440801, 58.7719869679063, 58.89611537482313, 59.02053240396006, 59.14523765679049, 59.27023072729326, 59.39551120178167, 59.52107865872773, 59.64693266858071, 59.77307279358048,
      59.89949858756555, 60.02620959577535, 60.15320535464613, 60.28048539160106, 60.40804922483372, 60.53589636308514, 60.66402630541386, 60.79243854095843, 60.92113254869293, 61.05010779717502
   };
   std::vector<Double_t> gre_fex_vect14{
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0
   };
   std::vector<Double_t> gre_fey_vect15{
      12.83160257937715, 12.79032075649807, 12.74910331502063, 12.70795025062355, 12.6668615589638, 12.62583723567608, 12.58487727637318, 12.54398167664527, 12.50315043206015, 12.46238353816294,
      12.42168099047618, 12.38104278449915, 12.34046891570845, 12.29995937955729, 12.25951417147555, 12.21913328686961, 12.17881672112238, 12.1385644695927, 12.09837652761571, 12.05825289050244,
      12.01819355353957, 11.97819851198949, 11.93826776109002, 11.89840129605428, 11.85859911207056, 11.81886120430208, 11.779187567887, 11.73957819793808, 11.70003308954255, 11.66055223776204,
      11.62113563763237, 11.58178328416338, 11.54249517233876, 11.50327129711589, 11.4641116534256, 11.4250162361722, 11.38598504023307, 11.34701806045867, 11.30811529167222, 11.26927672866967,
      11.23050236621944, 11.19179219906216, 11.15314622191074, 11.11456442944987, 11.0760468163362, 11.03759337719779, 10.99920410663424, 10.96087899921617, 10.92261804948544, 10.88442125195455,
      10.84628860110691, 10.80822009139605, 10.77021571724604, 10.73227547305083, 10.69439935317448, 10.65658735195048, 10.6188394636819, 10.58115568264107, 10.54353600306943, 10.50598041917727,
      10.46848892514362, 10.43106151511576, 10.39369818320951, 10.35639892350849, 10.31916373006431, 10.28199259689613, 10.24488551799053, 10.20784248730124, 10.17086349874912, 10.13394854622156,
      10.09709762357262, 10.06031072462265, 10.02358784315803, 9.98692897293108, 9.950334107659712, 9.913803241027232, 9.877336366682064, 9.840933478237641, 9.804594569272119, 9.768319633327986,
      9.7321086639122, 9.695961654495378, 9.659878598512101, 9.623859489360395, 9.587904320401487, 9.552013084959649, 9.516185776321935, 9.480422387737779, 9.444722912419021, 9.409087343539328,
      9.373515674234225, 9.338007897600567, 9.30256400669656, 9.267183994541256, 9.231867854114428, 9.196615578356194, 9.161427160166914, 9.126302592406622, 9.091241867895169, 9.056244979411572,
      9.021311919693849, 8.986442681438819, 8.951637257301842, 8.916895639896282, 8.882217821793569, 8.847603795522531, 8.813053553569468, 8.778567088377597, 8.744144392346895, 8.709785457833682,
      8.675490277150457, 8.641258842565447, 8.607091146302393, 8.572987180540267, 8.538946937412842, 8.50497040900842, 8.471057587369666, 8.437208464492976, 8.403423032328513, 8.369701282779632,
      8.336043207702556, 8.302448798906175, 8.268918048151692, 8.235450947152163, 8.20204748757228, 8.168707661027975, 8.135431459086107, 8.102218873264036, 8.069069895029468, 8.035984515799743,
      8.002962726941952, 7.97000451977206, 7.937109885555106, 7.904278815504254, 7.871511300780929, 7.838807332494071, 7.80616690170002, 7.77358999940197, 7.741076616549792, 7.708626744039281,
      7.676240372712186, 7.643917493355568, 7.611658096701487, 7.579462173426557, 7.547329714151636, 7.515260709441323, 7.483255149803612, 7.451313025689453, 7.419434327492386, 7.387619045548012,
      7.355867170133773, 7.324178691468229, 7.292553599710999, 7.260991884961938, 7.229493537261086, 7.198058546587884, 7.166686902861074, 7.135378595937824, 7.104133615613746, 7.07295195162208,
      7.041833593633451, 7.010778531255315, 6.979786754031506, 6.948858251441744, 6.91799301290129, 6.887191027760221, 6.856452285303228, 6.825776774748912, 6.795164485249479, 6.76461540589002,
      6.734129525688239, 6.703706833593799, 6.673347318487979, 6.643050969182887, 6.612817774421278, 6.582647722875731, 6.552540803148363, 6.522497003770129, 6.492516313200442, 6.462598719826475,
      6.432744211962746, 6.402952777850477, 6.373224405657127, 6.343559083475818, 6.313956799324682, 6.284417541146412, 6.254941296807631, 6.22552805409833, 6.196177800731259, 6.166890524341437,
      6.137666212485405, 6.108504852640747, 6.079406432205498, 6.050370938497429, 6.021398358753509, 5.992488680129356, 5.963641889698417, 5.934857974451559, 5.906136921296275, 5.87747871705617,
      5.848883348470141, 5.820350802191934, 5.791881064789374, 5.763474122743649, 5.735129962448797, 5.706848570210891, 5.678629932247425, 5.650474034686598, 5.622380863566694, 5.594350404835266,
      5.566382644348542, 5.53847756787061, 5.510635161072825, 5.482855409532927, 5.455138298734517, 5.427483814066091, 5.39989194082049, 5.372362664194029, 5.344895969285814, 5.317491841096902,
      5.290150264529625, 5.262871224386704, 5.235654705370591, 5.208500692082565, 5.181409169021997, 5.154380120585526, 5.127413531066284, 5.100509384652938, 5.073667665429089, 5.04688835737224,
      5.020171444353041, 4.993516910134455, 4.966924738370818, 4.940394912607072, 4.91392741627785, 4.887522232706525, 4.861179345104481, 4.834898736570056, 4.808680390087724, 4.782524288527169,
      4.756430414642344, 4.730398751070544, 4.7044292803315, 4.67852198482638, 4.652676846836866, 4.626893848524182, 4.601172971928159, 4.57551419896613, 4.549917511432109, 4.524382890995639,
      4.498910319200926, 4.473499777465617, 4.448151247080039, 4.422864709205904, 4.397640144875445, 4.372477534990225, 4.347376860320234, 4.322338101502595, 4.29736123904069, 4.272446253302907,
      4.24759312452164, 4.222801832792068, 4.198072358071157, 4.173404680176371, 4.148798778784682, 4.124254633431266, 4.099772223508475, 4.075351528264475, 4.050992526802253, 4.026695198078245,
      4.002459520901294, 3.978285473931203, 3.954173035677738, 3.930122184499188, 3.906132898601226, 3.882205156035528, 3.858338934698642, 3.834534212330528, 3.810790966513396, 3.787109174670203,
      3.763488814063554, 3.739929861794157, 3.716432294799592, 3.692996089852837, 3.66962122356098, 3.646307672363756, 3.623055412532202, 3.599864420167133, 3.576734671197821, 3.553666141380448,
      3.530658806296729, 3.507712641352343, 3.484827621775544, 3.462003722615516, 3.439240918741045, 3.416539184838776, 3.393898495411828, 3.371318824778136, 3.34880014706894, 3.326342436227097,
      3.303945666005598, 3.28160980996581, 3.259334841475967, 3.237120733709396, 3.214967459642958, 3.192874992055252, 3.170843303524992, 3.148872366429252, 3.126962152941761, 3.105112635031122,
      3.083323784459041, 3.061595572778543, 3.039927971332241, 3.018320951250363, 2.996774483449082, 2.975288538628553, 2.953863087271074, 2.932498099639174, 2.911193545773795, 2.889949395492207,
      2.868765618386229, 2.847642183820117, 2.826579060928708, 2.805576218615329, 2.784633625549818, 2.763751250166453, 2.742929060661969, 2.722167024993345, 2.70146511087583, 2.680823285780752,
      2.660241516933428, 2.639719771310916, 2.619258015639959, 2.598856216394642, 2.578514339794313, 2.558232351801173, 2.538010218118199, 2.51784790418667, 2.497745375183992, 2.477702596021266,
      2.45771953134104, 2.437796145514795, 2.417932402640691, 2.398128266540995, 2.378383700759762, 2.358698668560268, 2.339073132922584, 2.319507056540983, 2.300000401821486, 2.280553130879176,
      2.26116520553574, 2.241836587316754, 2.222567237449056, 2.203357116858093, 2.184206186165222, 2.165114405684982, 2.146081735422368, 2.127108135070011, 2.108193564005421, 2.089337981288125,
      2.070541345656859, 2.051803615526618, 2.03312474898582, 2.014504703793285, 1.99594343737535, 1.977440906822806, 1.958997068887925, 1.94061187998135, 1.922285296169082, 1.904017273169275,
      1.885807766349217, 1.867656730722011, 1.849564120943495, 1.831529891308914, 1.813553995749746, 1.795636387830301, 1.777777020744482, 1.759975847312371, 1.742232819976856, 1.72454789080017,
      1.706921011460509, 1.689352133248435, 1.671841207063456, 1.654388183410366, 1.636993012395752, 1.619655643724252, 1.602376026695012, 1.585154110197881, 1.567989842709753, 1.550883172290743,
      1.533834046580441, 1.516842412793995, 1.499908217718319, 1.483031407708074, 1.466211928681838, 1.449449726117988, 1.432744745050793, 1.416096930066227, 1.399506225297981, 1.382972574423215,
      1.366495920658471, 1.350076206755348, 1.333713374996329, 1.317407367190425, 1.301158124668851, 1.284965588280625, 1.268829698388177, 1.252750394862822, 1.236727617080329, 1.220761303916276,
      1.204851393741541, 1.188997824417601, 1.173200533291916, 1.157459457193105, 1.141774532426298, 1.126145694768212, 1.110572879462375, 1.095056021214171, 1.079595054185928, 1.064189911991879,
      1.048840527693181, 1.033546833792769, 1.01830876223027, 1.003126244376769, 0.9879992110296536, 0.9729275924072645, 0.9579113181436139, 0.9429503172829971, 0.9280445182745868, 0.9131938489669253,
      0.8983982366024573, 0.8836576078119019, 0.8689718886086834, 0.8543410043832115, 0.8397648798972082, 0.8252434392778862, 0.8107766060121667, 0.7963643029407611, 0.7820064522522766, 0.7677029754772164,
      0.7534537934819451, 0.7392588264625959, 0.7251179939389617, 0.7110312147482355, 0.696998407038833, 0.6830194882640281, 0.669094375175647, 0.6552229838175949, 0.6414052295194489, 0.627641026889878,
      0.6139302898101068, 0.6002729314272321, 0.5866688641475947, 0.5731179996299394, 0.5596202487787, 0.5461755217370599, 0.5327837278800868, 0.5194447758076985, 0.5061585733376798, 0.4929250274985346,
      0.4797440445223798, 0.4666155298376724, 0.4535393880620094, 0.4405155229947186, 0.4275438376095405, 0.4146242340471116, 0.40175661360751, 0.3889408767426392, 0.3761769230486375, 0.363464651258145,
      0.3508039592326037, 0.3381947439543897, 0.325636901518994, 0.3131303271270432, 0.3006749150763545, 0.2882705587538272, 0.275917150627383, 0.2636145822377387, 0.2513627441902175, 0.2391615261464022,
      0.2270108168158269, 0.2149105039475051, 0.2028604743215007, 0.1908606137403361, 0.1789108070204345, 0.1670109379834128, 0.1551608894474046, 0.1433605432182224, 0.1316097800805659, 0.1199084797890633,
      0.1082565210593571, 0.09665378155902531, 0.08510013789854755, 0.07359546562210929, 0.06213963919844431, 0.05073253201152431, 0.03937401635128263, 0.02806396340418596, 0.01680224324384065, 0.005588724821452122,
      0.005576724043687775, 0.01669423667385635, 0.02776394754251801, 0.03878599228410416, 0.04976050770373442, 0.06068763178710914, 0.07156750371034067, 0.08240026384995405, 0.09318605379282389, 0.1039250163462821,
      0.1146172955481587, 0.1252630366769924, 0.1358623862621744, 0.1464154920942545, 0.1569225032351869, 0.1673835700287348, 0.1777988441108048, 0.1881684784199485, 0.1984926272077875, 0.2087714460496036,
      0.2190050918548527, 0.2291937228778306, 0.2393374987282837, 0.2494365803821463, 0.2594911301922259, 0.2695013118990223, 0.2794672906414831, 0.2893892329678919, 0.299267306846691, 0.3091016816774331,
      0.3188925283016652, 0.3286400190139385, 0.338344327572748, 0.3480056292115917, 0.357624100649959, 0.3671999201044331, 0.3767332672997218, 0.3862243234797966, 0.3956732714189586, 0.405080295432998,
      0.4144455813902941, 0.4237693167229961, 0.4330516904381295, 0.4422928931287964, 0.4514931169852928, 0.4606525558062991, 0.4697714050100039, 0.478849861645287, 0.4878881244028319, 0.4968863936262808,
      0.5058448713233348, 0.5147637611768771, 0.5236432685560339, 0.5324836005272667, 0.5412849658653804, 0.5500475750645585, 0.5587716403493249, 0.5674573756855119, 0.5761049967911313, 0.5847147211472868,
      0.5932867680089582, 0.6018213584158026, 0.6103187152028597, 0.6187790630112407, 0.6272026282987032, 0.6355896393502425, 0.6439403262885273, 0.6522549210843444, 0.6605336575669009, 0.6687767714341049,
      0.6769845002627147, 0.6851570835184425, 0.6932947625659158, 0.7013977806786165, 0.7094663830486143, 0.7175008167963106, 0.7255013309799709, 0.7334681766052126, 0.7414016066343184, 0.7493018759954849,
      0.7571692415918607, 0.7650039623105352, 0.7728062990313133, 0.7805765146353919, 0.7883148740138509, 0.7960216440760258, 0.8036970937576655, 0.8113414940289724, 0.8189551179024258, 0.8265382404404666,
      0.8340911387629449, 0.8416140920544312, 0.8491073815712828, 0.8565712906485379, 0.8640061047065705, 0.8714121112575559, 0.878789599911692, 0.8861388623832133, 0.8934601924961355, 0.9007538861897986,
      0.9080202415241153, 0.9152595586846092, 0.9224721399871507, 0.9296582898824644, 0.9368183149602995, 0.9439525239534072, 0.951061227741119, 0.9581447393527336, 0.9652033739705138, 0.9722374489324433,
      0.9792472837345928, 0.9862332000332557, 0.9931955216466284, 1.000134574556283, 1.007050686908182, 1.013944189013421, 1.020815413348544, 1.027664694555559, 1.034492369441513, 1.041298776977737,
      1.048084258298645, 1.054849156700226, 1.061593817638002, 1.06831858872472, 1.075023819727502, 1.081709862564664, 1.088377071302002, 1.095025802148778, 1.101656413453095, 1.108269265696981,
      1.11486472149086, 1.121443145567693, 1.128004904776547, 1.134550368075737, 1.141079906525448, 1.147593893279912, 1.154092703579005, 1.16057671473945, 1.16704630614538, 1.173501859238512,
      1.179943757507669, 1.186372386477913, 1.192788133698989, 1.199191388733385, 1.205582543143698, 1.211961990479584, 1.218330126264035, 1.224687347979193, 1.231034055051524, 1.237370648836468,
      1.24369753260251, 1.250015111514647, 1.256323792617298, 1.26262398481663, 1.268916098862283, 1.275200547328513, 1.281477744594727, 1.28774810682546, 1.294012051949682, 1.300269999639597,
      1.30652237128876, 1.312769589989613, 1.319012080510472, 1.325250269271793, 1.331484584321958, 1.337715455312356, 1.343943313471928, 1.350168591581044, 1.356391723944834, 1.36261314636586,
      1.368833296116238, 1.375052611909116, 1.381271533869579, 1.387490503504945, 1.393709963674469, 1.399930358558478, 1.406152133626881, 1.412375735607136, 1.418601612451596, 1.424830213304349,
      1.431061988467399, 1.437297389366384, 1.443536868515641, 1.449780879482817, 1.456029876852831, 1.462284316191427, 1.468544654008055, 1.47481134771838, 1.48108485560615, 1.487365636784644,
      1.493654151157602, 1.499950859379646, 1.506256222816262, 1.512570703503327, 1.518894764106129, 1.525228867877997, 1.531573478618464, 1.537929060631078, 1.544296078680687, 1.550674997950485,
      1.557066283998535, 1.563470402714013, 1.569887820273079, 1.576319003094421, 1.582764417794412, 1.589224531142062, 1.595699810013585, 1.60219072134676, 1.608697732094949, 1.615221309180956,
      1.621761919450601, 1.628320029626107, 1.634896106259255, 1.6414906156844, 1.648104023971338, 1.654736796877971, 1.661389399802881, 1.668062297737827, 1.674755955220088, 1.681470836284803,
      1.688207404417191, 1.694966122504819, 1.701747452789765, 1.708551856820882, 1.715379795405988, 1.72223172856421, 1.729108115478278, 1.736009414447007, 1.742936082837775, 1.749888577039252,
      1.756867352414131, 1.76387286325213, 1.77090556272313, 1.777965902830502, 1.785054334364662, 1.792171306856925, 1.799317268533486, 1.806492666269837, 1.813697945545323, 1.820933550398179,
      1.82819992338072, 1.835497505515078, 1.842826736249103, 1.85018805341288, 1.857581893175426, 1.865008690002012, 1.872468876611763, 1.879962883935844, 1.887491141076059, 1.895054075263969,
      1.902652111820452, 1.910285674115931, 1.917955183531, 1.925661059417671, 1.933403719061225, 1.94118357764256, 1.94900104820123, 1.956856541599053, 1.964750466484335, 1.972683229256804,
      1.980655234033075, 1.988666882612952, 1.996718574446207, 2.004810706600227, 2.012943673728242, 2.021117868038347, 2.029333679263137, 2.037591494630212, 2.045891698833275, 2.054234674004086,
      2.062620799685092, 2.071050452802909, 2.079524007642435, 2.088041835821902, 2.096604306268536, 2.105211785195173, 2.113864636077528, 2.1225632196323, 2.13130789379614, 2.140099013705306,
      2.148936931676221, 2.157821997186777, 2.166754556858452, 2.175734954439268, 2.184763530787539, 2.193840623856425, 2.202966568679254, 2.212141697355798, 2.221366339039127, 2.230640819923484,
      2.239965463232827, 2.249340589210255, 2.258766515108144, 2.268243555179172, 2.277772020668046, 2.28735221980408, 2.296984457794507, 2.306669036818627, 2.316406256022594, 2.326196411515166,
      2.336039796364013, 2.345936700592893, 2.355887411179531, 2.365892212054257, 2.37595138409931, 2.386065205148968, 2.396233949990251, 2.406457890364464, 2.416737294969301, 2.427072429461761,
      2.437463556461636, 2.447910935555692, 2.458414823302526, 2.468975473238058, 2.479593135881613, 2.490268058742692, 2.501000486328311, 2.511790660150909, 2.522638818736929, 2.533545197635929,
      2.544510029430175, 2.555533543744999, 2.566615967259429, 2.577757523717588, 2.588958433940433, 2.600218915838125, 2.611539184422795, 2.622919451821864, 2.634359927291754, 2.645860817232157,
      2.657422325200655, 2.669044651927749, 2.680727995332465, 2.692472550538176, 2.704278509888924, 2.716146062966073, 2.728075396605378, 2.740066694914406, 2.752120139290195, 2.764235908437378,
      2.776414178386597, 2.788655122513112, 2.800958911555842, 2.813325713636668, 2.825755694279863, 2.838249016432, 2.850805840481892, 2.863426324280959, 2.876110623163644, 2.888858889968181,
      2.901671275057441, 2.914547926340121, 2.927488989291908, 2.940494606976976, 2.953564920069607, 2.966700066875904, 2.979900183355617, 2.993165403144279, 3.006495857575159, 3.019891675701637,
      3.033352984319396, 3.046879907988922, 3.060472569057908, 3.074131087683843, 3.087855581856598, 3.101646167421094, 3.115502958099967, 3.129426065516328, 3.143415599216459, 3.157471666692642,
      3.171594373405861, 3.185783822808622, 3.200040116367676, 3.214363353586821, 3.228753632029522, 3.243211047341722, 3.25773569327441, 3.272327661706266, 3.286987042666239, 3.301713924356031,
      3.316508393172518, 3.331370533730197, 3.346300428883384, 3.361298159748565, 3.376363805726395, 3.391497444523842, 3.406699152176122, 3.421969003068506, 3.437307069958101, 3.452713423995489,
      3.468188134746221, 3.483731270212266, 3.499342896853268, 3.515023079607686, 3.530771881913833, 3.546589365730815, 3.562475591559202, 3.578430618461719, 3.594454504083697, 3.610547304673376,
      3.626709075102131, 3.642939868884469, 3.659239738197868, 3.675608733902612, 3.692046905561201, 3.70855430145787, 3.725130968617766, 3.741776952825992, 3.758492298646595, 3.775277049441253,
      3.792131247387772, 3.809054933498644, 3.826048147639119, 3.843110928545332, 3.860243313842101, 3.877445340060752, 3.894717042656589, 3.912058456026127, 3.929469613524383, 3.946950547481876,
      3.96450128922135, 3.982121869074449, 3.999812316398168, 4.017572659591093, 4.035402926109579, 4.053303142483522, 4.071273334332179, 4.089313526379722, 4.10742374247054, 4.125604005584493,
      4.143854337851892, 4.162174760568312, 4.180565294209289, 4.199025958444728, 4.217556772153269, 4.236157753436339, 4.254828919632143, 4.273570287329341, 4.292381872380775, 4.311263689916757,
      4.330215754358396, 4.349238079430564, 4.368330678174905, 4.387493562962465, 4.406726745506323, 4.426030236873934, 4.445404047499307, 4.464848187195102, 4.484362665164573, 4.503947490013156,
      4.523602669760101, 4.543328211849877, 4.56312412316336, 4.582990410028908, 4.602927078233328, 4.622934133032556, 4.643011579162343, 4.663159420848603, 4.683377661817786, 4.703666305306966,
      4.724025354073885, 4.74445481040671, 4.764954676133825, 4.785524952633304, 4.806165640842324, 4.826876741266458, 4.847658253988754, 4.868510178678703, 4.889432514601163, 4.910425260624905,
      4.931488415231317, 4.952621976522735, 4.973825942230812, 4.995100309724616, 5.01644507601868, 5.037860237780941, 5.059345791340499, 5.080901732695201, 5.102528057519256, 5.124224761170611,
      5.145991838698218, 5.167829284849183, 5.189737094075806, 5.21171526054255, 5.233763778132865, 5.255882640455792, 5.278071840852553, 5.300331372403177, 5.322661227932667, 5.345061400017349,
      5.367531880990983, 5.390072662950886, 5.412683737763768, 5.435365097071593, 5.458116732297282, 5.480938634650472, 5.503830795132901, 5.526793204543928, 5.549825853485775, 5.572928732368905
   };
   TGraphErrors *gre = new TGraphErrors(1000, gre_fx_vect12.data(), gre_fy_vect13.data(), gre_fex_vect14.data(), gre_fey_vect15.data());
   gre->SetName("Graph");
   gre->SetTitle(";#it{m}_{#it{K}^{#plus}#it{#pi}^{#minus}} [GeV/#it{c}^{2}];arg(#it{T}(#it{s})) [#circ]");
   gre->SetFillColor(TColor::GetColor("#1b499eb2"));
   gre->SetFillStyle(1000);
   gre->SetLineColor(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram4 = new TH1F("Graph_histogram4", "", 1000, 0.63324739, 1.041539);
   Graph_histogram4->SetMinimum(-180);
   Graph_histogram4->SetMaximum(180);
   Graph_histogram4->SetDirectory(nullptr);
   Graph_histogram4->SetStats(0);
   Graph_histogram4->SetLineWidth(2);
   Graph_histogram4->SetMarkerStyle(20);
   Graph_histogram4->GetXaxis()->SetTitle("#it{m}_{#it{K}^{#plus}#it{#pi}^{#minus}} [GeV/#it{c}^{2}]");
   Graph_histogram4->GetXaxis()->SetNdivisions(505);
   Graph_histogram4->GetXaxis()->SetLabelFont(132);
   Graph_histogram4->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram4->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram4->GetXaxis()->SetTitleFont(132);
   Graph_histogram4->GetYaxis()->SetTitle("arg(#it{T}(#it{s})) [#circ]");
   Graph_histogram4->GetYaxis()->SetLabelFont(132);
   Graph_histogram4->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram4->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram4->GetYaxis()->SetTitleFont(132);
   Graph_histogram4->GetZaxis()->SetLabelFont(132);
   Graph_histogram4->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram4->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram4);
   
   gre->Draw("a4");
   
   std::vector<Double_t> gre_fx_vect16{
      0.6334515358049999, 0.633859827415, 0.6342681190249999, 0.634676410635, 0.6350847022449999, 0.635492993855, 0.6359012854649999, 0.636309577075, 0.6367178686849999, 0.637126160295,
      0.6375344519049999, 0.637942743515, 0.6383510351249999, 0.638759326735, 0.6391676183449999, 0.639575909955, 0.6399842015649999, 0.640392493175, 0.6408007847849999, 0.641209076395,
      0.6416173680049999, 0.642025659615, 0.6424339512249999, 0.642842242835, 0.6432505344449999, 0.643658826055, 0.6440671176649999, 0.644475409275, 0.6448837008849999, 0.645291992495,
      0.6457002841049999, 0.646108575715, 0.6465168673249999, 0.646925158935, 0.6473334505449999, 0.647741742155, 0.6481500337649999, 0.648558325375, 0.6489666169849999, 0.649374908595,
      0.6497832002049999, 0.650191491815, 0.6505997834249999, 0.651008075035, 0.6514163666449999, 0.651824658255, 0.6522329498649999, 0.652641241475, 0.6530495330849999, 0.653457824695,
      0.6538661163049999, 0.654274407915, 0.6546826995249999, 0.655090991135, 0.6554992827449999, 0.655907574355, 0.6563158659649999, 0.656724157575, 0.6571324491849999, 0.657540740795,
      0.6579490324049999, 0.658357324015, 0.6587656156249999, 0.659173907235, 0.6595821988449999, 0.659990490455, 0.6603987820649999, 0.660807073675, 0.6612153652849999, 0.661623656895,
      0.6620319485049999, 0.662440240115, 0.6628485317249999, 0.663256823335, 0.6636651149449999, 0.664073406555, 0.6644816981649999, 0.664889989775, 0.6652982813849999, 0.665706572995,
      0.6661148646049999, 0.666523156215, 0.6669314478249999, 0.667339739435, 0.6677480310449999, 0.668156322655, 0.6685646142649999, 0.668972905875, 0.6693811974849999, 0.669789489095,
      0.6701977807049999, 0.670606072315, 0.6710143639249999, 0.671422655535, 0.6718309471449999, 0.672239238755, 0.6726475303649999, 0.673055821975, 0.6734641135849999, 0.673872405195,
      0.6742806968049999, 0.674688988415, 0.6750972800249999, 0.675505571635, 0.6759138632449999, 0.676322154855, 0.6767304464649999, 0.677138738075, 0.6775470296849999, 0.677955321295,
      0.6783636129049999, 0.678771904515, 0.6791801961249999, 0.679588487735, 0.6799967793449999, 0.680405070955, 0.6808133625649999, 0.681221654175, 0.6816299457849999, 0.682038237395,
      0.6824465290049999, 0.682854820615, 0.6832631122249999, 0.683671403835, 0.6840796954449999, 0.684487987055, 0.6848962786649999, 0.685304570275, 0.6857128618849999, 0.686121153495,
      0.6865294451049999, 0.686937736715, 0.6873460283249999, 0.687754319935, 0.6881626115449999, 0.688570903155, 0.6889791947649999, 0.689387486375, 0.6897957779849999, 0.690204069595,
      0.6906123612049999, 0.691020652815, 0.6914289444249999, 0.691837236035, 0.6922455276449999, 0.692653819255, 0.6930621108649999, 0.693470402475, 0.6938786940849999, 0.694286985695,
      0.6946952773049999, 0.695103568915, 0.6955118605249999, 0.695920152135, 0.6963284437449999, 0.696736735355, 0.6971450269649999, 0.697553318575, 0.6979616101849999, 0.698369901795,
      0.6987781934049999, 0.699186485015, 0.6995947766249999, 0.700003068235, 0.7004113598449999, 0.700819651455, 0.7012279430649999, 0.701636234675, 0.7020445262849999, 0.702452817895,
      0.7028611095049999, 0.703269401115, 0.7036776927249999, 0.704085984335, 0.7044942759449999, 0.704902567555, 0.7053108591649999, 0.705719150775, 0.7061274423849999, 0.706535733995,
      0.7069440256049999, 0.707352317215, 0.7077606088249999, 0.708168900435, 0.7085771920449999, 0.708985483655, 0.7093937752649999, 0.709802066875, 0.7102103584849999, 0.710618650095,
      0.7110269417049999, 0.711435233315, 0.7118435249249999, 0.712251816535, 0.7126601081449999, 0.713068399755, 0.7134766913649999, 0.713884982975, 0.7142932745849999, 0.714701566195,
      0.7151098578049999, 0.715518149415, 0.7159264410249999, 0.716334732635, 0.7167430242449999, 0.717151315855, 0.7175596074649999, 0.717967899075, 0.7183761906849999, 0.718784482295,
      0.7191927739049999, 0.719601065515, 0.7200093571249999, 0.720417648735, 0.7208259403449999, 0.721234231955, 0.7216425235649999, 0.722050815175, 0.7224591067849999, 0.722867398395,
      0.7232756900049999, 0.723683981615, 0.7240922732249999, 0.724500564835, 0.7249088564449999, 0.725317148055, 0.7257254396649999, 0.726133731275, 0.7265420228849999, 0.726950314495,
      0.7273586061049999, 0.727766897715, 0.7281751893249999, 0.728583480935, 0.7289917725449999, 0.729400064155, 0.7298083557649999, 0.730216647375, 0.7306249389849999, 0.731033230595,
      0.7314415222049999, 0.731849813815, 0.7322581054249999, 0.732666397035, 0.7330746886449999, 0.733482980255, 0.7338912718649999, 0.734299563475, 0.7347078550849999, 0.735116146695,
      0.7355244383049999, 0.735932729915, 0.7363410215249999, 0.736749313135, 0.7371576047449999, 0.737565896355, 0.7379741879649999, 0.738382479575, 0.7387907711849999, 0.739199062795,
      0.7396073544049999, 0.740015646015, 0.7404239376249999, 0.740832229235, 0.7412405208449999, 0.741648812455, 0.7420571040649999, 0.742465395675, 0.7428736872849999, 0.743281978895,
      0.7436902705049999, 0.744098562115, 0.7445068537249999, 0.744915145335, 0.7453234369449999, 0.745731728555, 0.7461400201649999, 0.746548311775, 0.7469566033849999, 0.747364894995,
      0.7477731866049999, 0.748181478215, 0.7485897698249999, 0.748998061435, 0.7494063530449999, 0.749814644655, 0.7502229362649999, 0.750631227875, 0.7510395194849999, 0.751447811095,
      0.7518561027049999, 0.752264394315, 0.7526726859249999, 0.753080977535, 0.7534892691449999, 0.753897560755, 0.7543058523649999, 0.754714143975, 0.7551224355849999, 0.755530727195,
      0.7559390188049999, 0.756347310415, 0.7567556020249999, 0.757163893635, 0.7575721852449999, 0.757980476855, 0.7583887684649999, 0.758797060075, 0.7592053516849999, 0.759613643295,
      0.7600219349049999, 0.760430226515, 0.7608385181249999, 0.761246809735, 0.7616551013449999, 0.762063392955, 0.7624716845649999, 0.762879976175, 0.7632882677849999, 0.763696559395,
      0.7641048510049999, 0.764513142615, 0.7649214342249999, 0.765329725835, 0.7657380174449999, 0.766146309055, 0.7665546006649999, 0.766962892275, 0.7673711838849999, 0.767779475495,
      0.7681877671049999, 0.768596058715, 0.7690043503249999, 0.769412641935, 0.7698209335449999, 0.770229225155, 0.7706375167649999, 0.771045808375, 0.7714540999849999, 0.771862391595,
      0.7722706832049999, 0.772678974815, 0.7730872664249999, 0.773495558035, 0.7739038496449999, 0.774312141255, 0.7747204328649999, 0.775128724475, 0.7755370160849999, 0.775945307695,
      0.7763535993049999, 0.776761890915, 0.7771701825249999, 0.777578474135, 0.7779867657449999, 0.778395057355, 0.7788033489649999, 0.779211640575, 0.7796199321849999, 0.780028223795,
      0.7804365154049999, 0.780844807015, 0.7812530986249999, 0.781661390235, 0.7820696818449999, 0.782477973455, 0.7828862650649999, 0.783294556675, 0.7837028482849999, 0.784111139895,
      0.7845194315049999, 0.784927723115, 0.7853360147249999, 0.785744306335, 0.7861525979449999, 0.786560889555, 0.7869691811649999, 0.787377472775, 0.7877857643849999, 0.788194055995,
      0.7886023476049999, 0.789010639215, 0.7894189308249999, 0.789827222435, 0.7902355140449999, 0.790643805655, 0.7910520972649999, 0.791460388875, 0.7918686804849999, 0.792276972095,
      0.7926852637049999, 0.793093555315, 0.7935018469249999, 0.793910138535, 0.7943184301449999, 0.794726721755, 0.7951350133649999, 0.795543304975, 0.7959515965849999, 0.796359888195,
      0.7967681798049999, 0.797176471415, 0.7975847630249999, 0.797993054635, 0.7984013462449999, 0.798809637855, 0.7992179294649999, 0.799626221075, 0.8000345126849999, 0.800442804295,
      0.8008510959049999, 0.801259387515, 0.8016676791249999, 0.802075970735, 0.8024842623449999, 0.802892553955, 0.8033008455649999, 0.803709137175, 0.8041174287849999, 0.804525720395,
      0.8049340120049999, 0.805342303615, 0.8057505952249999, 0.806158886835, 0.8065671784449999, 0.806975470055, 0.8073837616649999, 0.807792053275, 0.8082003448849999, 0.808608636495,
      0.8090169281049999, 0.809425219715, 0.8098335113249999, 0.810241802935, 0.8106500945449999, 0.811058386155, 0.8114666777649999, 0.811874969375, 0.8122832609849999, 0.812691552595,
      0.8130998442049999, 0.813508135815, 0.8139164274249999, 0.814324719035, 0.8147330106449999, 0.815141302255, 0.8155495938649999, 0.815957885475, 0.8163661770849999, 0.816774468695,
      0.8171827603049999, 0.817591051915, 0.8179993435249999, 0.818407635135, 0.8188159267449999, 0.819224218355, 0.8196325099649999, 0.820040801575, 0.8204490931849999, 0.820857384795,
      0.8212656764049999, 0.821673968015, 0.8220822596249999, 0.822490551235, 0.8228988428449999, 0.823307134455, 0.8237154260649999, 0.824123717675, 0.8245320092849999, 0.824940300895,
      0.8253485925049999, 0.825756884115, 0.8261651757249999, 0.826573467335, 0.8269817589449999, 0.827390050555, 0.8277983421649999, 0.828206633775, 0.8286149253849999, 0.829023216995,
      0.8294315086049999, 0.829839800215, 0.8302480918249999, 0.830656383435, 0.8310646750449999, 0.831472966655, 0.8318812582649999, 0.832289549875, 0.8326978414849999, 0.833106133095,
      0.8335144247049999, 0.833922716315, 0.8343310079249999, 0.834739299535, 0.8351475911449999, 0.835555882755, 0.8359641743649999, 0.836372465975, 0.8367807575849999, 0.837189049195,
      0.8375973408049999, 0.838005632415, 0.8384139240249999, 0.838822215635, 0.8392305072449999, 0.839638798855, 0.8400470904649999, 0.840455382075, 0.8408636736849999, 0.841271965295,
      0.8416802569049999, 0.842088548515, 0.8424968401249999, 0.842905131735, 0.8433134233449999, 0.843721714955, 0.8441300065649999, 0.844538298175, 0.8449465897849999, 0.845354881395,
      0.8457631730049999, 0.846171464615, 0.8465797562249999, 0.846988047835, 0.8473963394449999, 0.847804631055, 0.8482129226649999, 0.848621214275, 0.8490295058849999, 0.849437797495,
      0.8498460891049999, 0.850254380715, 0.8506626723249999, 0.851070963935, 0.8514792555449999, 0.851887547155, 0.8522958387649999, 0.852704130375, 0.8531124219849999, 0.853520713595,
      0.8539290052049999, 0.854337296815, 0.8547455884249999, 0.855153880035, 0.8555621716449999, 0.855970463255, 0.8563787548649999, 0.856787046475, 0.8571953380849999, 0.857603629695,
      0.8580119213049999, 0.858420212915, 0.8588285045249999, 0.859236796135, 0.8596450877449999, 0.860053379355, 0.8604616709649999, 0.860869962575, 0.8612782541849999, 0.861686545795,
      0.8620948374049999, 0.862503129015, 0.8629114206249999, 0.863319712235, 0.8637280038449999, 0.864136295455, 0.8645445870649999, 0.864952878675, 0.8653611702849999, 0.865769461895,
      0.8661777535049999, 0.866586045115, 0.8669943367249999, 0.867402628335, 0.8678109199449999, 0.868219211555, 0.8686275031649999, 0.869035794775, 0.8694440863849999, 0.869852377995,
      0.8702606696049999, 0.870668961215, 0.8710772528249999, 0.871485544435, 0.8718938360449999, 0.872302127655, 0.8727104192649999, 0.873118710875, 0.8735270024849999, 0.873935294095,
      0.8743435857049999, 0.874751877315, 0.8751601689249999, 0.875568460535, 0.8759767521449999, 0.876385043755, 0.8767933353649999, 0.877201626975, 0.8776099185849999, 0.878018210195,
      0.8784265018049999, 0.878834793415, 0.8792430850249999, 0.879651376635, 0.8800596682449999, 0.880467959855, 0.8808762514649999, 0.881284543075, 0.8816928346849999, 0.882101126295,
      0.8825094179049999, 0.882917709515, 0.8833260011249999, 0.883734292735, 0.8841425843449999, 0.884550875955, 0.8849591675649999, 0.885367459175, 0.8857757507849999, 0.886184042395,
      0.8865923340049999, 0.887000625615, 0.8874089172249999, 0.887817208835, 0.8882255004449999, 0.888633792055, 0.8890420836649999, 0.889450375275, 0.8898586668849999, 0.890266958495,
      0.8906752501049999, 0.891083541715, 0.8914918333249999, 0.891900124935, 0.8923084165449999, 0.892716708155, 0.8931249997649999, 0.893533291375, 0.8939415829849999, 0.894349874595,
      0.8947581662049999, 0.895166457815, 0.8955747494249999, 0.895983041035, 0.8963913326449999, 0.896799624255, 0.8972079158649999, 0.897616207475, 0.8980244990849999, 0.898432790695,
      0.8988410823049999, 0.899249373915, 0.8996576655249999, 0.900065957135, 0.9004742487449999, 0.900882540355, 0.9012908319649999, 0.901699123575, 0.9021074151849999, 0.902515706795,
      0.9029239984049999, 0.903332290015, 0.9037405816249999, 0.904148873235, 0.9045571648449999, 0.904965456455, 0.9053737480649999, 0.905782039675, 0.9061903312849999, 0.906598622895,
      0.9070069145049999, 0.907415206115, 0.9078234977249999, 0.908231789335, 0.9086400809449999, 0.909048372555, 0.9094566641649999, 0.909864955775, 0.9102732473849999, 0.910681538995,
      0.9110898306049999, 0.911498122215, 0.9119064138249999, 0.912314705435, 0.9127229970449999, 0.913131288655, 0.9135395802649999, 0.913947871875, 0.9143561634849999, 0.914764455095,
      0.9151727467049999, 0.915581038315, 0.9159893299249999, 0.916397621535, 0.9168059131449999, 0.917214204755, 0.9176224963649999, 0.918030787975, 0.9184390795849999, 0.918847371195,
      0.9192556628049999, 0.919663954415, 0.9200722460249999, 0.920480537635, 0.9208888292449999, 0.921297120855, 0.9217054124649999, 0.922113704075, 0.9225219956849999, 0.922930287295,
      0.9233385789049999, 0.923746870515, 0.9241551621249999, 0.924563453735, 0.9249717453449999, 0.925380036955, 0.9257883285649999, 0.926196620175, 0.9266049117849999, 0.927013203395,
      0.9274214950049999, 0.927829786615, 0.9282380782249999, 0.928646369835, 0.9290546614449999, 0.929462953055, 0.9298712446649999, 0.930279536275, 0.9306878278849999, 0.931096119495,
      0.9315044111049999, 0.931912702715, 0.9323209943249999, 0.932729285935, 0.9331375775449999, 0.933545869155, 0.9339541607649999, 0.934362452375, 0.9347707439849999, 0.935179035595,
      0.9355873272049999, 0.935995618815, 0.9364039104249999, 0.936812202035, 0.9372204936449999, 0.937628785255, 0.9380370768649999, 0.938445368475, 0.9388536600849999, 0.939261951695,
      0.9396702433049999, 0.940078534915, 0.9404868265249999, 0.940895118135, 0.9413034097449999, 0.941711701355, 0.9421199929649999, 0.942528284575, 0.9429365761849999, 0.943344867795,
      0.9437531594049999, 0.944161451015, 0.9445697426249999, 0.944978034235, 0.9453863258449999, 0.945794617455, 0.9462029090649999, 0.946611200675, 0.9470194922849999, 0.947427783895,
      0.9478360755049999, 0.948244367115, 0.9486526587249999, 0.949060950335, 0.9494692419449999, 0.949877533555, 0.9502858251649999, 0.950694116775, 0.9511024083849999, 0.951510699995,
      0.9519189916049999, 0.952327283215, 0.9527355748249999, 0.953143866435, 0.9535521580449999, 0.953960449655, 0.9543687412649999, 0.954777032875, 0.9551853244849999, 0.955593616095,
      0.9560019077049999, 0.956410199315, 0.9568184909249999, 0.957226782535, 0.9576350741449999, 0.958043365755, 0.9584516573649999, 0.958859948975, 0.9592682405849999, 0.959676532195,
      0.9600848238049999, 0.960493115415, 0.9609014070249999, 0.961309698635, 0.9617179902449999, 0.962126281855, 0.9625345734649999, 0.962942865075, 0.9633511566849999, 0.963759448295,
      0.9641677399049999, 0.964576031515, 0.9649843231249999, 0.965392614735, 0.9658009063449999, 0.966209197955, 0.9666174895649999, 0.967025781175, 0.9674340727849999, 0.967842364395,
      0.9682506560049999, 0.968658947615, 0.9690672392249999, 0.969475530835, 0.9698838224449999, 0.970292114055, 0.9707004056649999, 0.971108697275, 0.9715169888849999, 0.971925280495,
      0.9723335721049999, 0.972741863715, 0.9731501553249999, 0.973558446935, 0.9739667385449999, 0.974375030155, 0.9747833217649999, 0.975191613375, 0.9755999049849999, 0.976008196595,
      0.9764164882049999, 0.976824779815, 0.9772330714249999, 0.977641363035, 0.9780496546449999, 0.978457946255, 0.9788662378649999, 0.979274529475, 0.9796828210849999, 0.980091112695,
      0.9804994043049999, 0.980907695915, 0.9813159875249999, 0.981724279135, 0.9821325707449999, 0.982540862355, 0.9829491539649999, 0.983357445575, 0.9837657371849999, 0.984174028795,
      0.9845823204049999, 0.984990612015, 0.9853989036249999, 0.985807195235, 0.9862154868449999, 0.986623778455, 0.9870320700649999, 0.987440361675, 0.9878486532849999, 0.988256944895,
      0.9886652365049999, 0.989073528115, 0.9894818197249999, 0.989890111335, 0.9902984029449999, 0.990706694555, 0.9911149861649999, 0.991523277775, 0.9919315693849999, 0.992339860995,
      0.9927481526049999, 0.993156444215, 0.9935647358249999, 0.993973027435, 0.9943813190449999, 0.994789610655, 0.9951979022649999, 0.995606193875, 0.9960144854849999, 0.996422777095,
      0.9968310687049999, 0.997239360315, 0.9976476519249999, 0.998055943535, 0.9984642351449999, 0.998872526755, 0.9992808183649999, 0.999689109975, 1.000097401585, 1.000505693195,
      1.000913984805, 1.001322276415, 1.001730568025, 1.002138859635, 1.002547151245, 1.002955442855, 1.003363734465, 1.003772026075, 1.004180317685, 1.004588609295,
      1.004996900905, 1.005405192515, 1.005813484125, 1.006221775735, 1.006630067345, 1.007038358955, 1.007446650565, 1.007854942175, 1.008263233785, 1.008671525395,
      1.009079817005, 1.009488108615, 1.009896400225, 1.010304691835, 1.010712983445, 1.011121275055, 1.011529566665, 1.011937858275, 1.012346149885, 1.012754441495,
      1.013162733105, 1.013571024715, 1.013979316325, 1.014387607935, 1.014795899545, 1.015204191155, 1.015612482765, 1.016020774375, 1.016429065985, 1.016837357595,
      1.017245649205, 1.017653940815, 1.018062232425, 1.018470524035, 1.018878815645, 1.019287107255, 1.019695398865, 1.020103690475, 1.020511982085, 1.020920273695,
      1.021328565305, 1.021736856915, 1.022145148525, 1.022553440135, 1.022961731745, 1.023370023355, 1.023778314965, 1.024186606575, 1.024594898185, 1.025003189795,
      1.025411481405, 1.025819773015, 1.026228064625, 1.026636356235, 1.027044647845, 1.027452939455, 1.027861231065, 1.028269522675, 1.028677814285, 1.029086105895,
      1.029494397505, 1.029902689115, 1.030310980725, 1.030719272335, 1.031127563945, 1.031535855555, 1.031944147165, 1.032352438775, 1.032760730385, 1.033169021995,
      1.033577313605, 1.033985605215, 1.034393896825, 1.034802188435, 1.035210480045, 1.035618771655, 1.036027063265, 1.036435354875, 1.036843646485, 1.037251938095,
      1.037660229705, 1.038068521315, 1.038476812925, 1.038885104535, 1.039293396145, 1.039701687755, 1.040109979365, 1.040518270975, 1.040926562585, 1.041334854195
   };
   std::vector<Double_t> gre_fy_vect17{
      -78.32598432904898, -77.71512501740142, -77.24314490524391, -76.82818748174785, -76.44650131260477, -76.08723847928157, -75.74436845734468, -75.4141311328145, -75.09399645233614, -74.78216661122498,
      -74.47731056070469, -74.17841068248212, -73.88466865444863, -73.59544477773683, -73.31021729029338, -73.02855416924766, -72.75009303675816, -72.47452649477516, -72.20159119833608, -71.93105956564776,
      -71.66273338735823, -71.39643882940062, -71.13202247549104, -70.86934815685295, -70.60829438608765, -70.34875226035693, -70.09062373320819, -69.83382017891326, -69.5782611910935, -69.32387357060726,
      -69.07059046755506, -68.81835064970562, -68.56709787534344, -68.31678035291384, -68.06735027325477, -67.81876340286559, -67.57097872877826, -67.32395814726399, -67.07766618995807, -66.83206978205924,
      -66.58713802814476, -66.34284202184814, -66.09915467624216, -65.85605057224298, -65.61350582275986, -65.37149795063989, -65.13000577874166, -64.88900933069851, -64.64848974113539, -64.40842917426168,
      -64.16881074991149, -63.92961847621464, -63.69083718819236, -63.45245249165156, -63.21445071183534, -62.97681884634419, -62.73954452190731, -62.50261595462409, -62.26602191334604, -62.02975168589951,
      -61.79379504788865, -61.55814223383981, -61.32278391048009, -61.08771115195844, -60.8529154168429, -60.61838852673895, -60.38412264639507, -60.15011026516857, -59.91634417974366, -59.68281747799682,
      -59.44952352392206, -59.21645594352891, -58.98360861164151, -58.75097563952645, -58.51855136329025, -58.28633033298594, -58.05430730238007, -57.82247721932869, -57.59083521672246, -57.35937660395704,
      -57.1280968588956, -56.89699162028602, -56.66605668060551, -56.43528797930009, -56.20468159639641, -55.97423374645777, -55.74394077286578, -55.51379914240279, -55.28380544011989, -55.05395636446889,
      -54.8242487226853, -54.59467942640366, -54.36524548749421, -54.13594401410442, -53.90677220689661, -53.67772735546647, -53.44880683493562, -53.2200081027046, -52.99132869536055, -52.76276622572754,
      -52.53431838005476, -52.30598291533174, -52.07775765672699, -51.84964049513968, -51.62162938486223, -51.39372234134374, -51.16591743905311, -50.93821280943269, -50.71060663894125, -50.48309716717852,
      -50.25568268509035, -50.02836153324692, -49.80113210019403, -49.5739928208702, -49.34694217508977, -49.1199786860856, -48.89310091911151, -48.66630748009857, -48.43959701436584, -48.2129682053796,
      -47.98641977356247, -47.75995047514616, -47.53355910107004, -47.30724447591895, -47.08100545690328, -46.8548409328744, -46.62874982337883, -46.40273107774473, -46.17678367420375, -45.95090661904239,
      -45.7250989457857, -45.49935971440807, -45.27368801057381, -45.04808294490206, -44.82254365225955, -44.59706929107551, -44.37165904268218, -44.14631211067551, -43.92102772029966, -43.69580511784999,
      -43.47064357009795, -43.24554236373288, -43.02050080482427, -42.79551821829948, -42.57059394744027, -42.34572735339365, -42.12091781470021, -41.89616472683561, -41.67146750176826, -41.44682556752906,
      -41.22223836779637, -40.99770536149196, -40.77322602239108, -40.54879983874282, -40.32442631290363, -40.10010496098, -39.87583531248393, -39.65161690999644, -39.42744930884322, -39.20333207677763,
      -38.9792647936752, -38.75524705123459, -38.53127845268967, -38.30735861252747, -38.0834871562163, -37.85966371993958, -37.63588795033917, -37.41215950426381, -37.1884780485267, -36.96484325966762,
      -36.74125482372366, -36.51771243600435, -36.29421580087462, -36.07076463154193, -35.84735864985086, -35.62399758608147, -35.4006811787547, -35.17740917444117, -34.9541813275769, -34.7309974002819,
      -34.50785716218532, -34.28476039025338, -34.06170686862348, -33.83869638844077, -33.61572874770059, -33.39280375109333, -33.16992120985468, -32.9470809416181, -32.72428277027257, -32.50152652582231,
      -32.27881204425138, -32.05613916739021, -31.83350774278692, -31.61091762358005, -31.38836866837617, -31.16586074112862, -30.94339371102092, -30.72096745235128, -30.49858184442145, -30.2762367714265,
      -30.05393212234907, -29.83166779085407, -29.6094436751878, -29.38725967807759, -29.16511570663542, -28.94301167226214, -28.72094749055544, -28.49892308121833, -28.27693836797135, -28.05499327846501,
      -27.83308774419595, -27.61122170042312, -27.38939508608789, -27.16760784373365, -26.94585991942942, -26.72415126269303, -26.50248182641806, -26.28085156680016, -26.05926044326724, -25.8377084184089,
      -25.61619545790951, -25.39472153048075, -25.17328660779745, -24.95189066443283, -24.73053367779721, -24.50921562807587, -24.2879364981702, -24.06669627363825, -23.84549494263821, -23.62433249587142,
      -23.40320892652818, -23.18212423023299, -22.96107840499264, -22.74007145114353, -22.51910337130196, -22.29817417031348, -22.07728385520524, -21.85643243513722, -21.63561992135652, -21.41484632715051,
      -21.19411166780297, -20.97341596054892, -20.75275922453258, -20.53214148076393, -20.31156275207825, -20.09102306309439, -19.87052244017588, -19.65006091139069, -19.42963850647396, -19.20925525678915,
      -18.9889111952923, -18.76860635649459, -18.5483407764278, -18.32811449260859, -18.107927544005, -17.88777997100204, -17.66767181536963, -17.44760312022929, -17.2275739300233, -17.0075842904826,
      -16.78763424859721, -16.56772385258511, -16.34785315186383, -16.12802219702041, -15.90823103978418, -15.68847973299759, -15.46876833059001, -15.24909688754976, -15.02946545989871, -14.80987410466526,
      -14.59032287986004, -14.37081184444966, -14.15134105833331, -13.93191058231758, -13.71252047809365, -13.49317080821314, -13.27386163606617, -13.05459302585783, -12.8353650425872, -12.61617775202455,
      -12.3970312206911, -12.17792551583706, -11.95886070542206, -11.73983685809383, -11.52085404316951, -11.30191233061496, -11.08301179102666, -10.8641524956118, -10.64533451617084, -10.42655792507815,
      -10.20782279526523, -9.989129200202031, -9.770477213880769, -9.551866910797784, -9.33329836593794, -9.114771654757135, -8.89628685316719, -8.677844037518973, -8.459443284587774, -8.241084671556994,
      -8.02276827600403, -7.80449417588449, -7.586262449518566, -7.368073175575784, -7.149926433061813, -6.931822301303704, -6.713760859937253, -6.495742188892521, -6.277766368381811, -6.059833478885625,
      -5.84194360114094, -5.624096816127768, -5.406293205057777, -5.188532849361196, -4.970815830675971, -4.753142230835023, -4.535512131855763, -4.317925615927737, -4.100382765402573, -3.882883662782065,
      -3.665428390708276, -3.448017031952158, -3.230649669403989, -3.01332638606227, -2.796047265024584, -2.578812389476797, -2.361621842684277, -2.144475707981398, -1.927374068763027, -1.710317008474458,
      -1.493304610603198, -1.276336958669087, -1.059414136216531, -0.8425362268048118, -0.6257033140006929, -0.4089154813689932, -0.1921728124654301, 0.02452460917245829, 0.241176700032272, 0.4577833766354222,
      0.6743445555439839, 0.8908601533690474, 1.107330086777188, 1.323754272498806, 1.540132627334171, 1.756465068161482, 1.97275151194284, 2.188991875731918, 2.40518607667978, 2.621334032042276,
      2.837435659185643, 3.053490875593666, 3.269499598873092, 3.485461746760566, 3.701377237127754, 3.917245987988187, 4.133067917502028, 4.348842943982864, 4.564570985902226, 4.780251961896066,
      4.995885790769181, 5.211472391501546, 5.427011683252441, 5.642503585366604, 5.857948017378256, 6.07334489901701, 6.288694150211672, 6.503995691096042, 6.719249442012542, 6.93445532351782,
      7.149613256386179, 7.364723161614989, 7.579784960428097, 7.794798574280942, 8.009763924863831, 8.224680934106862, 8.439549524183111, 8.654369617513385, 8.86914113676921, 9.083864004877489,
      9.298538145023253, 9.513163480654338, 9.727739935483799, 9.942267433494521, 10.15674589894156, 10.37117525635652, 10.58555543054978, 10.79988634661479, 11.01416792993006, 11.22840010616342,
      11.44258280127383, 11.65671594151553, 11.87079945343972, 12.08483326389856, 12.29881730004677, 12.51275148934544, 12.72663575956359, 12.94047003878185, 13.15425425539382, 13.3679883381097,
      13.58167221595754, 13.79530581828678, 14.0088890747693, 14.22242191540284, 14.43590427051214, 14.64933607075207, 14.86271724710863, 15.07604773090209, 15.28932745378796, 15.50255634775975,
      15.71573434515008, 15.92886137863331, 16.14193738122643, 16.35496228629174, 16.56793602753754, 16.78085853902072, 16.99372975514745, 17.2065496106756, 17.41931804071531, 17.63203498073144,
      17.84470036654389, 18.05731413433006, 18.26987622062517, 18.48238656232443, 18.69484509668337, 18.90725176132001, 19.11960649421502, 19.33190923371377, 19.54415991852649, 19.75635848773022,
      19.96850488076886, 20.1805990374551, 20.39264089797032, 20.60463040286651, 20.81656749306607, 21.02845210986357, 21.2402841949257, 21.45206369029278, 21.66379053837856, 21.87546468197184,
      22.08708606423622, 22.29865462871151, 22.51017031931343, 22.72163308033501, 22.93304285644625, 23.14439959269539, 23.35570323450845, 23.56695372769063, 23.7781510184256, 23.9892950532769,
      24.20038577918724, 24.41142314347966, 24.62240709385699, 24.8333375784028, 25.04421454558083, 25.2550379442359, 25.4658077235933, 25.67652383325961, 25.88718622322201, 26.09779484384918,
      26.30834964589031, 26.51885058047621, 26.72929759911814, 26.93969065370878, 27.15002969652114, 27.36031468020951, 27.57054555780822, 27.78072228273251, 27.99084480877734, 28.20091309011817,
      28.41092708130971, 28.6208867372867, 28.83079201336255, 29.04064286523006, 29.25043924896011, 29.46018112100223, 29.66986843818333, 29.87950115770821, 30.08907923715813, 30.29860263449141,
      30.50807130804195, 30.71748521651973, 30.92684431900932, 31.13614857497028, 31.34539794423571, 31.55459238701263, 31.76373186388033, 31.97281633579086, 32.18184576406735, 32.39082011040436,
      32.59973933686621, 32.80860340588726, 33.01741228027029, 33.22616592318667, 33.43486429817472, 33.64350736913985, 33.85209510035281, 34.06062745644996, 34.26910440243142, 34.47752590366108,
      34.68589192586506, 34.8942024351316, 35.10245739790923, 35.31065678100694, 35.5188005515922, 35.72688867719104, 35.93492112568615, 36.14289786531683, 36.3508188646771, 36.55868409271569,
      36.76649351873392, 36.97424711238591, 37.18194484367624, 37.38958668296021, 37.59717260094153, 37.80470256867234, 38.01217655755116, 38.21959453932268, 38.42695648607571, 38.63426237024301,
      38.84151216459913, 39.04870584226033, 39.25584337668226, 39.46292474165995, 39.6699499113254, 39.87691886014758, 40.08383156293002, 40.2906879948107, 40.49748813125975, 40.70423194807914,
      40.91091942140054, 41.11755052768481, 41.32412524371998, 41.53064354662067, 41.73710541382597, 41.943510823099, 42.14985975252461, 42.35615218050896, 42.56238808577728, 42.76856744737331,
      42.97469024465714, 43.18075645730457, 43.38676606530493, 43.59271904896044, 43.79861538888397, 44.00445506599846, 44.2102380615346, 44.41596435703023, 44.62163393432802, 44.82724677557481,
      45.0328028632193, 45.23830218001144, 45.44374470899999, 45.64913043353193, 45.85445933725004, 46.0597314040922, 46.26494661828906, 46.47010496436324, 46.67520642712704, 46.88025099168163,
      47.08523864341463, 47.29016936799938, 47.49504315139258, 47.69985997983333, 47.90461983984093, 48.10932271821384, 48.31396860202747, 48.51855747863311, 48.72308933565569, 48.92756416099284,
      49.13198194281239, 49.3363426695516, 49.54064632991452, 49.74489291287133, 49.94908240765566, 50.15321480376377, 50.35729009095203, 50.56130825923604, 50.76526929888802, 50.969173200436,
      51.17301995466112, 51.37680955259692, 51.58054198552656, 51.78421724498199, 51.98783532274135, 52.191396210828, 52.39489990150793, 52.59834638728885, 52.80173566091744, 53.00506771537854,
      53.20834254389237, 53.41156013991363, 53.61472049712891, 53.81782360945549, 54.02086947103892, 54.22385807625179, 54.42678941969128, 54.62966349617793, 54.83248030075303, 55.03523982867775,
      55.23794207543005, 55.44058703670406, 55.64317470840708, 55.84570508665863, 56.0481781677877, 56.25059394833176, 56.45295242503379, 56.6552535948415, 56.85749745490432, 57.05968400257248,
      57.26181323539413, 57.46388515111434, 57.66589974767216, 57.86785702319967, 58.06975697601906, 58.27159960464165, 58.47338490776483, 58.67511288427127, 58.87678353322575, 59.07839685387424,
      59.27995284564092, 59.48145150812719, 59.68289284110861, 59.88427684453397, 60.08560351852212, 60.28687286336111, 60.48808487950505, 60.68923956757311, 60.89033692834651, 61.09137696276733,
      61.29235967193568, 61.4932850571084, 61.69415311969612, 61.89496386126218, 62.09571728351952, 62.29641338832954, 62.49705217769916, 62.69763365377954, 62.89815781886302, 63.09862467538215,
      63.29903422590629, 63.49938647314079, 63.69968141992363, 63.89991906922433, 64.10009942414088, 64.30022248789848, 64.50028826384647, 64.70029675545706, 64.90024796632228, 65.10014190015271,
      65.29997856077425, 65.49975795212704, 65.6994800782622, 65.89914494334054, 66.09875255162952, 66.29830290750185, 66.4977960154324, 66.69723187999676, 66.89661050586835, 67.09593189781658,
      67.2951960607043, 67.49440299948597, 67.69355271920462, 67.89264522499053, 68.09168052205796, 68.29065861570379, 68.48957951130424, 68.68844321431354, 68.88724973026063, 69.08599906474782,
      69.28469122344741, 69.48332621210034, 69.68190403651293, 69.88042470255529, 70.07888821615829, 70.27729458331173, 70.47564381006136, 70.6739359025072, 70.87217086680025, 71.07034870914102,
      71.26846943577611, 71.46653305299677, 71.66453956713549, 71.86248898456437, 72.06038131169188, 72.25821655496118, 72.45599472084682, 72.65371581585296, 72.85137984651021, 73.04898681937371,
      73.24653674102002, 73.44402961804518, 73.64146545706143, 73.83884426469542, 74.03616604758491, 74.23343081237685, 74.43063856572408, 74.62778931428342, 74.82488306471232, 75.02191982366705,
      75.21889959779909, 75.41582239375346, 75.61268821816506, 75.80949707765699, 76.00624897883677, 76.20294392829469, 76.39958193260013, 76.59616299829965, 76.79268713191342, 76.98915433993331,
      77.18556462881919, 77.381918004997, 77.57821447485519, 77.7744540447425, 77.97063672096455, 78.16676250978162, 78.36283141740508, 78.55884344999509, 78.75479861365716, 78.95069691443982,
      79.14653835833107, 79.34232295125599, 79.53805069907307, 79.73372160757221, 79.92933568247041, 80.12489292941019, 80.32039335395514, 80.51583696158811, 80.711223757707, 80.9065537476227,
      81.1018269365549, 81.2970433296301, 81.49220293187729, 81.68730574822582, 81.88235178350129, 82.0773410424231, 82.27227352960041, 82.46714924952983, 82.66196820659108, 82.85673040504467,
      83.05143584902764, 83.24608454255115, 83.44067648949607, 83.6352116936106, 83.82969015850597, 84.02411188765375, 84.21847688438152, 84.41278515187034, 84.60703669315025, 84.80123151109764,
      84.99536960843071, 85.18945098770689, 85.38347565131814, 85.57744360148833, 85.7713548402686, 85.96520936953445, 86.15900719098121, 86.35274830612117, 86.54643271627869, 86.74006042258749,
      86.93363142598574, 87.12714572721306, 87.32060332680575, 87.51400422509369, 87.70734842219537, 87.90063591801486, 88.0938667122368, 88.2870408043232, 88.48015819350834, 88.67321887879559,
      88.86622285895221, 89.05917013250613, 89.25206069774055, 89.44489455269066, 89.63767169513844, 89.83039212260896, 90.0230558323652, 90.21566282140435, 90.40821308645246, 90.60070662396069,
      90.79314343009996, 90.9855235007569, 91.17784683152854, 91.37011341771829, 91.56232325433032, 91.75447633606554, 91.94657265731594, 92.13861221216034, 92.33059499435879, 92.52252099734812,
      92.71439021423618, 92.90620263779748, 93.09795826046721, 93.28965707433666, 93.4812990711473, 93.67288424228609, 93.86441257877938, 94.05588407128809, 94.24729871010139, 94.43865648513217,
      94.62995738591022, 94.82120140157745, 95.01238852088149, 95.20351873217032, 95.39459202338591, 95.58560838205874, 95.77656779530109, 95.96747024980183, 96.1583157318193, 96.34910422717579,
      96.53983572125068, 96.73051019897459, 96.92112764482221, 97.11168804280661, 97.30219137647165, 97.49263762888623, 97.68302678263669, 97.87335881982055, 98.06363372203904, 98.25385147039071,
      98.44401204546348, 98.63411542732827, 98.82416159553095, 99.0141505290857, 99.20408220646665, 99.39395660560128, 99.58377370386178, 99.77353347805811, 99.96323590442941, 100.1528809586367,
      100.3424686157542, 100.5319988502616, 100.7214716360353, 100.9108869463406, 101.1002447538227, 101.2895450304984, 101.4787877477467, 101.6679728763011, 101.8571003862394, 102.0461702469755,
      102.2351824272496, 102.4241368951191, 102.6130336179491, 102.8018725624026, 102.9906536944311, 103.1793769792642, 103.3680423814001, 103.5566498645952, 103.7451993918533, 103.9336909254163,
      104.1221244267521, 104.3104998565452, 104.4988171746847, 104.6870763402539, 104.8752773115186, 105.0634200459162, 105.2515045000432, 105.4395306296447, 105.6274983896009, 105.8154077339167,
      106.0032586157078, 106.1910509871893, 106.3787847996623, 106.5664600035018, 106.7540765481424, 106.9416343820664, 107.1291334527892, 107.3165737068464, 107.5039550897789, 107.69127754612,
      107.8785410193798, 108.0657454520314, 108.2528907854957, 108.4399769601265, 108.6270039151949, 108.8139715888742, 109.0008799182232, 109.1877288391714, 109.374518286501, 109.5612481938319,
      109.7479184936035, 109.9345291170584, 110.1210799942241, 110.3075710538961, 110.4940022236187, 110.680373429668, 110.8666845970316, 111.0529356493908, 111.2391265091007, 111.4252570971705,
      111.6113273332433, 111.7973371355761, 111.9832864210187, 112.1691751049925, 112.3550031014691, 112.5407703229486, 112.7264766804365, 112.9121220834222, 113.0977064398547, 113.2832296561196,
      113.4686916370153, 113.6540922857281, 113.8394315038072, 114.0247091911401, 114.2099252459264, 114.395079564651, 114.5801720420576, 114.7652025711219, 114.9501710430231, 115.1350773471155,
      115.3199213709, 115.5047029999944, 115.6894221181032, 115.8740786069869, 116.0586723464311, 116.2432032142144, 116.4276710860757, 116.6120758356814, 116.7964173345911, 116.9806954522236,
      117.1649100558217, 117.3490610104154, 117.5331481787861, 117.7171714214293, 117.9011305965157, 118.0850255598526, 118.268856164844, 118.4526222624502, 118.6363237011463, 118.8199603268793,
      119.0035319830253, 119.1870385103453, 119.3704797469403, 119.5538555282044, 119.7371656867782, 119.9204100525007, 120.1035884523603, 120.2867007104437, 120.4697466478853, 120.6527260828142,
      120.8356388303011, 121.0184847023024, 121.2012635076046, 121.3839750517672, 121.5666191370635, 121.7491955624202, 121.9317041233564, 122.1141446119208, 122.2965168166268, 122.4788205223871,
      122.6610555104456, 122.8432215583091, 123.0253184396765, 123.2073459243656, 123.38930377824, 123.5711917631327, 123.7530096367683, 123.9347571526835, 124.1164340601451, 124.2980401040671,
      124.4795750249242, 124.6610385586642, 124.8424304366181, 125.0237503854073, 125.2049981268496, 125.3861733778613, 125.5672758503577, 125.7483052511515, 125.9292612818472, 126.1101436387339,
      126.2909520126745, 126.4716860889928, 126.6523455473568, 126.832930061659, 127.0134392998939, 127.1938729240322, 127.3742305898909, 127.5545119470001, 127.7347166384668, 127.9148443008338,
      128.0948945639361, 128.2748670507512, 128.4547613772473, 128.6345771522259, 128.8143139771605, 128.9939714460299, 129.1735491451474, 129.3530466529849, 129.5324635399919, 129.711799368408,
      129.8910536920719, 130.0702260562229, 130.2493159972974, 130.4283230427185, 130.6072467106798, 130.7860865099222, 130.9648419395044, 131.1435124885649, 131.3220976360777, 131.5005968506006
   };
   std::vector<Double_t> gre_fex_vect18{
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0
   };
   std::vector<Double_t> gre_fey_vect19{
      12.85116715347734, 12.82543909110803, 12.79971102873871, 12.77398296636935, 12.74825490400005, 12.72252684163071, 12.69679877926142, 12.67107071689208, 12.64534265452273, 12.61961459215339,
      12.59388652978414, 12.56815846741478, 12.54243040504547, 12.51670234267614, 12.49097428030682, 12.46524621793748, 12.43951815556817, 12.41379009319885, 12.38806203082954, 12.36233396846019,
      12.33660590609086, 12.31087784372155, 12.28514978135221, 12.25942171898287, 12.23369365661359, 12.2079655942443, 12.18223753187495, 12.15650946950556, 12.13078140713627, 12.10505334476698,
      12.07932528239763, 12.05359722002826, 12.02786915765899, 12.00214109528967, 11.97641303292032, 11.95068497055102, 11.9249569081817, 11.89922884581235, 11.87350078344303, 11.84777272107369,
      11.82204465870438, 11.7963165963351, 11.77058853396576, 11.7448604715964, 11.71913240922709, 11.69340434685777, 11.66767628448842, 11.64194822211908, 11.61622015974982, 11.59049209738048,
      11.56476403501117, 11.53903597264182, 11.51330791027253, 11.48757984790317, 11.46185178553386, 11.43612372316456, 11.41039566079521, 11.38466759842587, 11.35893953605654, 11.33321147368725,
      11.30748341131791, 11.28175534894856, 11.25602728657925, 11.23029922420994, 11.20457116184064, 11.17884309947127, 11.153115037102, 11.12738697473266, 11.10165891236329, 11.07593084999398,
      11.05020278762468, 11.02447472525536, 10.99874666288601, 10.97301860051668, 10.9472905381474, 10.92156247577805, 10.89583441340874, 10.87010635103939, 10.84437828867008, 10.81865022630075,
      10.79292216393145, 10.7671941015621, 10.74146603919277, 10.71573797682344, 10.69000991445414, 10.6642818520848, 10.63855378971549, 10.61282572734616, 10.58709766497685, 10.56136960260752,
      10.53564154023816, 10.50991347786887, 10.48418541549954, 10.45845735313023, 10.43272929076088, 10.40700122839156, 10.38127316602225, 10.35554510365289, 10.3298170412836, 10.30408897891425,
      10.27836091654494, 10.25263285417562, 10.2269047918063, 10.20117672943696, 10.17544866706765, 10.14972060469834, 10.12399254232899, 10.09826447995966, 10.07253641759037, 10.04680835522103,
      10.02108029285174, 9.995352230482386, 9.969624168113082, 9.943896105743738, 9.918168043374418, 9.892439981005097, 9.866711918635785, 9.840983856266451, 9.815255793897125, 9.789527731527791,
      9.763799669158477, 9.738071606789164, 9.712343544419827, 9.686615482050483, 9.660887419681178, 9.635159357311833, 9.6094312949425, 9.583703232573164, 9.557975170203886, 9.532247107834568,
      9.506519045465213, 9.480790983095908, 9.455062920726592, 9.429334858357267, 9.403606795987924, 9.377878733618617, 9.352150671249312, 9.326422608879952, 9.300694546510638, 9.274966484141311,
      9.249238421771995, 9.223510359402676, 9.197782297033344, 9.172054234663994, 9.146326172294696, 9.120598109925357, 9.09487004755607, 9.069141985186722, 9.043413922817386, 9.017685860448069,
      8.991957798078777, 8.966229735709405, 8.94050167334011, 8.91477361097078, 8.889045548601466, 8.863317486232141, 8.837589423862802, 8.811861361493486, 8.786133299124174, 8.760405236754837,
      8.734677174385499, 8.708949112016192, 8.683221049646868, 8.657492987277532, 8.631764924908214, 8.606036862538902, 8.58030880016956, 8.554580737800231, 8.528852675430919, 8.503124613061582,
      8.477396550692291, 8.451668488322955, 8.425940425953621, 8.40021236358429, 8.374484301214963, 8.348756238845656, 8.323028176476328, 8.29730011410701, 8.271572051737689, 8.245843989368353,
      8.220115926999032, 8.19438786462972, 8.168659802260375, 8.142931739891049, 8.117203677521735, 8.091475615152421, 8.065747552783096, 8.040019490413751, 8.014291428044453, 7.988563365675113,
      7.962835303305807, 7.937107240936453, 7.911379178567133, 7.88565111619781, 7.859923053828491, 7.834194991459182, 7.808466929089859, 7.782738866720516, 7.75701080435119, 7.731282741981871,
      7.705554679612566, 7.679826617243227, 7.654098554873916, 7.62837049250457, 7.602642430135246, 7.576914367765913, 7.551186305396604, 7.525458243027281, 7.49973018065797, 7.474002118288635,
      7.448274055919304, 7.422545993549996, 7.396817931180652, 7.371089868811334, 7.345361806442021, 7.319633744072682, 7.293905681703355, 7.26817761933403, 7.242449556964723, 7.216721494595376,
      7.190993432226075, 7.165265369856733, 7.139537307487434, 7.113809245118097, 7.088081182748766, 7.062353120379435, 7.036625058010127, 7.010896995640795, 6.985168933271487, 6.959440870902148,
      6.933712808532822, 6.907984746163502, 6.882256683794188, 6.85652862142484, 6.830800559055531, 6.805072496686193, 6.779344434316876, 6.753616371947543, 6.727888309578244, 6.702160247208925,
      6.676432184839591, 6.650704122470269, 6.624976060100951, 6.599247997731613, 6.573519935362293, 6.547791872992962, 6.522063810623655, 6.496335748254324, 6.470607685884993, 6.444879623515658,
      6.419151561146356, 6.393423498777025, 6.36769543640771, 6.341967374038365, 6.316239311669057, 6.290511249299708, 6.264783186930407, 6.239055124561074, 6.213327062191771, 6.187598999822433,
      6.161870937453116, 6.13614287508377, 6.110414812714463, 6.084686750345124, 6.058958687975808, 6.033230625606477, 6.007502563237169, 5.981774500867822, 5.956046438498511, 5.930318376129188,
      5.904590313759865, 5.87886225139053, 5.853134189021231, 5.827406126651871, 5.801678064282575, 5.775950001913242, 5.750221939543941, 5.724493877174609, 5.698765814805272, 5.673037752435947,
      5.647309690066641, 5.621581627697299, 5.595853565327991, 5.570125502958647, 5.544397440589352, 5.518669378219995, 5.492941315850689, 5.467213253481354, 5.441485191112036, 5.415757128742703,
      5.390029066373396, 5.36430100400405, 5.338572941634747, 5.312844879265413, 5.287116816896087, 5.261388754526767, 5.235660692157453, 5.20993262978811, 5.184204567418782, 5.158476505049473,
      5.132748442680159, 5.107020380310809, 5.081292317941497, 5.055564255572163, 5.029836193202854, 5.004108130833528, 4.978380068464186, 4.952652006094877, 4.926923943725557, 4.901195881356224,
      4.875467818986908, 4.849739756617577, 4.824011694248266, 4.798283631878932, 4.772555569509601, 4.746827507140265, 4.721099444770966, 4.695371382401636, 4.669643320032328, 4.643915257662983,
      4.618187195293669, 4.592459132924348, 4.566731070555015, 4.541003008185701, 4.515274945816379, 4.489546883447041, 4.463818821077727, 4.438090758708393, 4.412362696339054, 4.386634633969734,
      4.360906571600427, 4.335178509231089, 4.30945044686178, 4.283722384492443, 4.257994322123142, 4.2322662597538, 4.206538197384498, 4.180810135015148, 4.155082072645842, 4.129354010276502,
      4.103625947907178, 4.077897885537857, 4.052169823168528, 4.026441760799205, 4.00071369842989, 3.97498563606056, 3.949257573691235, 3.923529511321911, 3.897801448952601, 3.872073386583264,
      3.846345324213956, 3.82061726184461, 3.794889199475296, 3.769161137105971, 3.743433074736652, 3.717705012367319, 3.691976949997997, 3.66624888762867, 3.640520825259356, 3.614792762890024,
      3.589064700520702, 3.563336638151367, 3.53760857578206, 3.511880513412723, 3.486152451043404, 3.460424388674073, 3.434696326304764, 3.408968263935428, 3.383240201566114, 3.35751213919678,
      3.331784076827461, 3.306056014458127, 3.280327952088816, 3.254599889719477, 3.228871827350168, 3.203143764980835, 3.177415702611523, 3.15168764024219, 3.125959577872878, 3.10023151550354,
      3.074503453134223, 3.048775390764897, 3.023047328395577, 2.997319266026245, 2.971591203656931, 2.945863141287595, 2.920135078918287, 2.894407016548946, 2.868678954179629, 2.842950891810299,
      2.817222829440984, 2.791494767071657, 2.765766704702335, 2.740038642333014, 2.714310579963686, 2.688582517594357, 2.662854455225035, 2.637126392855707, 2.61139833048639, 2.58567026811706,
      2.559942205747745, 2.534214143378416, 2.508486081009099, 2.48275801863976, 2.45702995627045, 2.431301893901118, 2.405573831531799, 2.379845769162471, 2.354117706793154, 2.328389644423815,
      2.302661582054502, 2.276933519685178, 2.25120545731585, 2.225477394946532, 2.199749332577211, 2.174021270207874, 2.148293207838561, 2.12256514546923, 2.09683708309991, 2.071109020730586,
      2.045380958361259, 2.01965289599193, 1.993924833622615, 1.968196771253283, 1.942468708883972, 1.916740646514641, 1.891012584145322, 1.865284521775989, 1.839556459406672, 1.81382839703734,
      1.788100334668024, 1.762372272298691, 1.736644209929376, 1.710916147560047, 1.685188085190729, 1.659460022821391, 1.633731960452079, 1.608003898082754, 1.58227583571343, 1.556547773344101,
      1.530819710974779, 1.505091648605452, 1.479363586236139, 1.453635523866802, 1.427907461497487, 1.402179399128159, 1.376451336758838, 1.350723274389509, 1.324995212020194, 1.299267149650861,
      1.273539087281542, 1.247811024912211, 1.222082962542896, 1.196354900173562, 1.170626837804247, 1.144898775434916, 1.1191707130656, 1.093442650696267, 1.06771458832695, 1.041986525957621,
      1.016258463588303, 0.990530401218972, 0.9648023388496542, 0.9390742764803222, 0.9133462141110059, 0.8876181517416749, 0.8618900893723569, 0.8361620270030273, 0.8104339646337118, 0.7847059022643783,
      0.758977839895062, 0.7332497775257307, 0.707521715156414, 0.6817936527870837, 0.6560655904177656, 0.6303375280484355, 0.6046094656791166, 0.5788814033097875, 0.5531533409404692, 0.5274252785711392,
      0.5016972162018213, 0.4759691538324901, 0.4502410914631741, 0.424513029093843, 0.398784966724525, 0.3730569043551961, 0.3473288419858784, 0.3216007796165469, 0.2958727172472303, 0.2701446548778978,
      0.2444165925085812, 0.2186885301392501, 0.1929604677699331, 0.1672324054006019, 0.1415043430312854, 0.1157762806619541, 0.09004821829263708, 0.06432015592330725, 0.03859209355398896, 0.01286403118465916,
      0.0128640311846578, 0.03859209355399026, 0.06432015592330577, 0.09004821829263841, 0.1157762806619541, 0.1415043430312865, 0.1672324054006019, 0.1929604677699347, 0.21868853013925, 0.2444165925085826,
      0.2701446548778983, 0.2958727172472314, 0.3216007796165467, 0.3473288419858798, 0.3730569043551951, 0.3987849667245263, 0.4245130290938428, 0.4502410914631754, 0.4759691538324898, 0.5016972162018223,
      0.5274252785711395, 0.553153340940471, 0.5788814033097872, 0.6046094656791184, 0.6303375280484355, 0.6560655904177675, 0.6817936527870834, 0.7075217151564152, 0.7332497775257311, 0.758977839895061,
      0.7847059022643786, 0.8104339646337105, 0.8361620270030272, 0.8618900893723553, 0.8876181517416746, 0.9133462141110046, 0.9390742764803227, 0.9648023388496527, 0.9905304012189721, 1.016258463588302,
      1.041986525957622, 1.067714588326949, 1.093442650696267, 1.119170713065599, 1.144898775434915, 1.170626837804245, 1.196354900173562, 1.222082962542894, 1.247811024912211, 1.27353908728154,
      1.299267149650862, 1.324995212020193, 1.350723274389509, 1.376451336758836, 1.402179399128158, 1.427907461497486, 1.453635523866802, 1.479363586236137, 1.505091648605451, 1.530819710974779,
      1.556547773344101, 1.58227583571343, 1.608003898082754, 1.63373196045208, 1.659460022821391, 1.685188085190729, 1.710916147560048, 1.736644209929376, 1.762372272298693, 1.788100334668024,
      1.813828397037343, 1.839556459406672, 1.865284521775991, 1.891012584145322, 1.916740646514642, 1.942468708883971, 1.968196771253284, 1.993924833622614, 2.019652895991932, 2.045380958361259,
      2.071109020730586, 2.096837083099909, 2.122565145469231, 2.148293207838561, 2.174021270207875, 2.19974933257721, 2.225477394946533, 2.251205457315849, 2.276933519685179, 2.302661582054501,
      2.328389644423815, 2.354117706793155, 2.379845769162472, 2.405573831531798, 2.431301893901119, 2.45702995627045, 2.482758018639761, 2.508486081009099, 2.534214143378416, 2.559942205747745,
      2.585670268117058, 2.611398330486391, 2.637126392855705, 2.662854455225035, 2.688582517594356, 2.714310579963686, 2.740038642333012, 2.765766704702335, 2.791494767071655, 2.817222829440985,
      2.842950891810298, 2.868678954179628, 2.894407016548944, 2.920135078918286, 2.945863141287595, 2.971591203656933, 2.997319266026244, 3.023047328395576, 3.048775390764896, 3.074503453134223,
      3.100231515503539, 3.125959577872877, 3.151687640242189, 3.177415702611523, 3.203143764980834, 3.228871827350169, 3.254599889719476, 3.280327952088816, 3.306056014458127, 3.331784076827462,
      3.357512139196779, 3.383240201566115, 3.408968263935428, 3.434696326304766, 3.460424388674074, 3.486152451043405, 3.511880513412724, 3.537608575782062, 3.563336638151367, 3.589064700520702,
      3.614792762890024, 3.640520825259356, 3.666248887628668, 3.691976949997999, 3.717705012367318, 3.743433074736653, 3.769161137105972, 3.794889199475299, 3.82061726184461, 3.846345324213957,
      3.872073386583264, 3.897801448952602, 3.923529511321912, 3.949257573691234, 3.974985636060559, 4.000713698429889, 4.026441760799206, 4.052169823168527, 4.077897885537857, 4.103625947907178,
      4.129354010276502, 4.155082072645841, 4.180810135015148, 4.206538197384493, 4.232266259753801, 4.25799432212314, 4.283722384492445, 4.309450446861777, 4.335178509231089, 4.360906571600426,
      4.386634633969733, 4.412362696339054, 4.438090758708393, 4.463818821077725, 4.489546883447041, 4.515274945816375, 4.541003008185699, 4.566731070555012, 4.592459132924348, 4.618187195293668,
      4.643915257662983, 4.669643320032326, 4.695371382401637, 4.721099444770965, 4.746827507140265, 4.772555569509601, 4.798283631878931, 4.824011694248266, 4.849739756617578, 4.875467818986908,
      4.901195881356224, 4.926923943725556, 4.952652006094878, 4.978380068464185, 5.004108130833528, 5.029836193202853, 5.055564255572165, 5.081292317941497, 5.10702038031081, 5.132748442680157,
      5.158476505049471, 5.184204567418782, 5.209932629788112, 5.235660692157452, 5.261388754526768, 5.287116816896087, 5.312844879265417, 5.338572941634748, 5.364301004004052, 5.390029066373396,
      5.415757128742702, 5.441485191112035, 5.467213253481356, 5.49294131585069, 5.518669378219996, 5.544397440589352, 5.57012550295865, 5.595853565327991, 5.621581627697303, 5.64730969006664,
      5.673037752435949, 5.69876581480527, 5.724493877174609, 5.750221939543938, 5.77595000191324, 5.801678064282575, 5.827406126651867, 5.853134189021231, 5.87886225139053, 5.904590313759865,
      5.930318376129186, 5.956046438498512, 5.981774500867821, 6.007502563237169, 6.033230625606475, 6.05895868797581, 6.084686750345123, 6.110414812714464, 6.136142875083769, 6.161870937453116,
      6.187598999822433, 6.21332706219177, 6.239055124561069, 6.264783186930407, 6.290511249299708, 6.316239311669059, 6.341967374038365, 6.367695436407709, 6.393423498777022, 6.419151561146355,
      6.444879623515658, 6.470607685884992, 6.496335748254322, 6.522063810623655, 6.547791872992963, 6.573519935362294, 6.599247997731613, 6.624976060100954, 6.650704122470271, 6.676432184839591,
      6.702160247208926, 6.727888309578244, 6.753616371947544, 6.779344434316876, 6.805072496686192, 6.830800559055531, 6.856528621424839, 6.88225668379419, 6.907984746163502, 6.933712808532823,
      6.959440870902149, 6.985168933271489, 7.010896995640795, 7.036625058010126, 7.062353120379435, 7.088081182748767, 7.113809245118097, 7.139537307487434, 7.165265369856732, 7.190993432226075,
      7.216721494595376, 7.242449556964721, 7.268177619334033, 7.293905681703352, 7.319633744072686, 7.345361806442019, 7.371089868811335, 7.396817931180652, 7.422545993549995, 7.448274055919302,
      7.474002118288635, 7.499730180657969, 7.52545824302728, 7.551186305396603, 7.576914367765911, 7.602642430135248, 7.628370492504569, 7.654098554873918, 7.679826617243226, 7.705554679612566,
      7.73128274198187, 7.757010804351189, 7.782738866720515, 7.808466929089856, 7.834194991459183, 7.859923053828491, 7.885651116197812, 7.911379178567133, 7.93710724093645, 7.962835303305803,
      7.988563365675115, 8.01429142804445, 8.04001949041375, 8.065747552783096, 8.091475615152422, 8.117203677521733, 8.142931739891049, 8.168659802260375, 8.19438786462972, 8.220115926999032,
      8.245843989368355, 8.271572051737687, 8.297300114107014, 8.323028176476328, 8.348756238845654, 8.374484301214963, 8.40021236358429, 8.425940425953623, 8.451668488322955, 8.477396550692289,
      8.50312461306158, 8.528852675430917, 8.554580737800233, 8.580308800169558, 8.606036862538904, 8.631764924908214, 8.657492987277532, 8.683221049646868, 8.708949112016192, 8.734677174385498,
      8.760405236754837, 8.786133299124176, 8.81186136149349, 8.837589423862802, 8.863317486232141, 8.889045548601464, 8.914773610970784, 8.94050167334011, 8.966229735709407, 8.991957798078776,
      9.017685860448067, 9.043413922817386, 9.069141985186718, 9.094870047556071, 9.120598109925355, 9.146326172294694, 9.172054234663989, 9.197782297033344, 9.223510359402674, 9.249238421771992,
      9.274966484141313, 9.300694546510636, 9.326422608879952, 9.352150671249312, 9.377878733618621, 9.403606795987924, 9.429334858357267, 9.455062920726592, 9.480790983095908, 9.506519045465213,
      9.532247107834563, 9.557975170203886, 9.583703232573168, 9.6094312949425, 9.635159357311837, 9.660887419681181, 9.686615482050476, 9.712343544419829, 9.738071606789163, 9.763799669158479,
      9.789527731527791, 9.815255793897121, 9.840983856266451, 9.866711918635785, 9.892439981005097, 9.91816804337442, 9.943896105743738, 9.969624168113086, 9.995352230482384, 10.02108029285173,
      10.04680835522103, 10.07253641759037, 10.09826447995966, 10.12399254232899, 10.14972060469834, 10.17544866706765, 10.20117672943696, 10.2269047918063, 10.25263285417562, 10.27836091654493,
      10.30408897891426, 10.3298170412836, 10.35554510365288, 10.38127316602223, 10.40700122839156, 10.43272929076088, 10.45845735313023, 10.48418541549952, 10.50991347786887, 10.53564154023816,
      10.56136960260751, 10.58709766497683, 10.61282572734616, 10.63855378971549, 10.66428185208479, 10.69000991445413, 10.71573797682343, 10.74146603919277, 10.7671941015621, 10.79292216393143,
      10.81865022630075, 10.84437828867008, 10.8701063510394, 10.89583441340872, 10.92156247577805, 10.94729053814739, 10.97301860051668, 10.998746662886, 11.02447472525536, 11.05020278762468,
      11.07593084999398, 11.10165891236328, 11.12738697473266, 11.15311503710199, 11.17884309947127, 11.20457116184062, 11.23029922420995, 11.25602728657925, 11.28175534894856, 11.30748341131789,
      11.33321147368726, 11.35893953605654, 11.38466759842587, 11.4103956607952, 11.43612372316456, 11.46185178553385, 11.48757984790317, 11.51330791027252, 11.53903597264182, 11.56476403501117,
      11.59049209738048, 11.61622015974981, 11.64194822211909, 11.66767628448842, 11.69340434685778, 11.71913240922708, 11.74486047159639, 11.77058853396576, 11.7963165963351, 11.82204465870437,
      11.84777272107369, 11.87350078344303, 11.89922884581235, 11.92495690818169, 11.95068497055102, 11.97641303292033, 12.00214109528967, 12.02786915765897, 12.05359722002826, 12.07932528239764,
      12.10505334476698, 12.13078140713626, 12.15650946950557, 12.18223753187495, 12.2079655942443, 12.23369365661358, 12.25942171898287, 12.28514978135222, 12.31087784372155, 12.33660590609085,
      12.36233396846019, 12.38806203082954, 12.41379009319885, 12.43951815556816, 12.46524621793748, 12.49097428030681, 12.51670234267614, 12.54243040504545, 12.56815846741478, 12.59388652978414,
      12.61961459215339, 12.64534265452272, 12.67107071689208, 12.69679877926142, 12.72252684163071, 12.74825490400004, 12.77398296636934, 12.79971102873871, 12.82543909110802, 12.85116715347732
   };
   gre = new TGraphErrors(1000, gre_fx_vect16.data(), gre_fy_vect17.data(), gre_fex_vect18.data(), gre_fey_vect19.data());
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(TColor::GetColor("#225c2db2"));
   gre->SetFillStyle(1000);
   gre->SetLineColor(0);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram5 = new TH1F("Graph_histogram5", "Graph", 1000, 0.5926632039659999, 1.082123186034);
   Graph_histogram5->SetMinimum(-114.7300430311867);
   Graph_histogram5->SetMaximum(167.9046555527383);
   Graph_histogram5->SetDirectory(nullptr);
   Graph_histogram5->SetStats(0);
   Graph_histogram5->SetLineWidth(2);
   Graph_histogram5->SetMarkerStyle(20);
   Graph_histogram5->GetXaxis()->SetNdivisions(505);
   Graph_histogram5->GetXaxis()->SetLabelFont(132);
   Graph_histogram5->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram5->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram5->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram5->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram5->GetXaxis()->SetTitleFont(132);
   Graph_histogram5->GetYaxis()->SetLabelFont(132);
   Graph_histogram5->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram5->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram5->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram5->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram5->GetYaxis()->SetTitleFont(132);
   Graph_histogram5->GetZaxis()->SetLabelFont(132);
   Graph_histogram5->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram5->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram5->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram5->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram5);
   
   gre->Draw("4 ");
   
   std::vector<Double_t> gre_fx_vect20{
      0.6334515358049999, 0.633859827415, 0.6342681190249999, 0.634676410635, 0.6350847022449999, 0.635492993855, 0.6359012854649999, 0.636309577075, 0.6367178686849999, 0.637126160295,
      0.6375344519049999, 0.637942743515, 0.6383510351249999, 0.638759326735, 0.6391676183449999, 0.639575909955, 0.6399842015649999, 0.640392493175, 0.6408007847849999, 0.641209076395,
      0.6416173680049999, 0.642025659615, 0.6424339512249999, 0.642842242835, 0.6432505344449999, 0.643658826055, 0.6440671176649999, 0.644475409275, 0.6448837008849999, 0.645291992495,
      0.6457002841049999, 0.646108575715, 0.6465168673249999, 0.646925158935, 0.6473334505449999, 0.647741742155, 0.6481500337649999, 0.648558325375, 0.6489666169849999, 0.649374908595,
      0.6497832002049999, 0.650191491815, 0.6505997834249999, 0.651008075035, 0.6514163666449999, 0.651824658255, 0.6522329498649999, 0.652641241475, 0.6530495330849999, 0.653457824695,
      0.6538661163049999, 0.654274407915, 0.6546826995249999, 0.655090991135, 0.6554992827449999, 0.655907574355, 0.6563158659649999, 0.656724157575, 0.6571324491849999, 0.657540740795,
      0.6579490324049999, 0.658357324015, 0.6587656156249999, 0.659173907235, 0.6595821988449999, 0.659990490455, 0.6603987820649999, 0.660807073675, 0.6612153652849999, 0.661623656895,
      0.6620319485049999, 0.662440240115, 0.6628485317249999, 0.663256823335, 0.6636651149449999, 0.664073406555, 0.6644816981649999, 0.664889989775, 0.6652982813849999, 0.665706572995,
      0.6661148646049999, 0.666523156215, 0.6669314478249999, 0.667339739435, 0.6677480310449999, 0.668156322655, 0.6685646142649999, 0.668972905875, 0.6693811974849999, 0.669789489095,
      0.6701977807049999, 0.670606072315, 0.6710143639249999, 0.671422655535, 0.6718309471449999, 0.672239238755, 0.6726475303649999, 0.673055821975, 0.6734641135849999, 0.673872405195,
      0.6742806968049999, 0.674688988415, 0.6750972800249999, 0.675505571635, 0.6759138632449999, 0.676322154855, 0.6767304464649999, 0.677138738075, 0.6775470296849999, 0.677955321295,
      0.6783636129049999, 0.678771904515, 0.6791801961249999, 0.679588487735, 0.6799967793449999, 0.680405070955, 0.6808133625649999, 0.681221654175, 0.6816299457849999, 0.682038237395,
      0.6824465290049999, 0.682854820615, 0.6832631122249999, 0.683671403835, 0.6840796954449999, 0.684487987055, 0.6848962786649999, 0.685304570275, 0.6857128618849999, 0.686121153495,
      0.6865294451049999, 0.686937736715, 0.6873460283249999, 0.687754319935, 0.6881626115449999, 0.688570903155, 0.6889791947649999, 0.689387486375, 0.6897957779849999, 0.690204069595,
      0.6906123612049999, 0.691020652815, 0.6914289444249999, 0.691837236035, 0.6922455276449999, 0.692653819255, 0.6930621108649999, 0.693470402475, 0.6938786940849999, 0.694286985695,
      0.6946952773049999, 0.695103568915, 0.6955118605249999, 0.695920152135, 0.6963284437449999, 0.696736735355, 0.6971450269649999, 0.697553318575, 0.6979616101849999, 0.698369901795,
      0.6987781934049999, 0.699186485015, 0.6995947766249999, 0.700003068235, 0.7004113598449999, 0.700819651455, 0.7012279430649999, 0.701636234675, 0.7020445262849999, 0.702452817895,
      0.7028611095049999, 0.703269401115, 0.7036776927249999, 0.704085984335, 0.7044942759449999, 0.704902567555, 0.7053108591649999, 0.705719150775, 0.7061274423849999, 0.706535733995,
      0.7069440256049999, 0.707352317215, 0.7077606088249999, 0.708168900435, 0.7085771920449999, 0.708985483655, 0.7093937752649999, 0.709802066875, 0.7102103584849999, 0.710618650095,
      0.7110269417049999, 0.711435233315, 0.7118435249249999, 0.712251816535, 0.7126601081449999, 0.713068399755, 0.7134766913649999, 0.713884982975, 0.7142932745849999, 0.714701566195,
      0.7151098578049999, 0.715518149415, 0.7159264410249999, 0.716334732635, 0.7167430242449999, 0.717151315855, 0.7175596074649999, 0.717967899075, 0.7183761906849999, 0.718784482295,
      0.7191927739049999, 0.719601065515, 0.7200093571249999, 0.720417648735, 0.7208259403449999, 0.721234231955, 0.7216425235649999, 0.722050815175, 0.7224591067849999, 0.722867398395,
      0.7232756900049999, 0.723683981615, 0.7240922732249999, 0.724500564835, 0.7249088564449999, 0.725317148055, 0.7257254396649999, 0.726133731275, 0.7265420228849999, 0.726950314495,
      0.7273586061049999, 0.727766897715, 0.7281751893249999, 0.728583480935, 0.7289917725449999, 0.729400064155, 0.7298083557649999, 0.730216647375, 0.7306249389849999, 0.731033230595,
      0.7314415222049999, 0.731849813815, 0.7322581054249999, 0.732666397035, 0.7330746886449999, 0.733482980255, 0.7338912718649999, 0.734299563475, 0.7347078550849999, 0.735116146695,
      0.7355244383049999, 0.735932729915, 0.7363410215249999, 0.736749313135, 0.7371576047449999, 0.737565896355, 0.7379741879649999, 0.738382479575, 0.7387907711849999, 0.739199062795,
      0.7396073544049999, 0.740015646015, 0.7404239376249999, 0.740832229235, 0.7412405208449999, 0.741648812455, 0.7420571040649999, 0.742465395675, 0.7428736872849999, 0.743281978895,
      0.7436902705049999, 0.744098562115, 0.7445068537249999, 0.744915145335, 0.7453234369449999, 0.745731728555, 0.7461400201649999, 0.746548311775, 0.7469566033849999, 0.747364894995,
      0.7477731866049999, 0.748181478215, 0.7485897698249999, 0.748998061435, 0.7494063530449999, 0.749814644655, 0.7502229362649999, 0.750631227875, 0.7510395194849999, 0.751447811095,
      0.7518561027049999, 0.752264394315, 0.7526726859249999, 0.753080977535, 0.7534892691449999, 0.753897560755, 0.7543058523649999, 0.754714143975, 0.7551224355849999, 0.755530727195,
      0.7559390188049999, 0.756347310415, 0.7567556020249999, 0.757163893635, 0.7575721852449999, 0.757980476855, 0.7583887684649999, 0.758797060075, 0.7592053516849999, 0.759613643295,
      0.7600219349049999, 0.760430226515, 0.7608385181249999, 0.761246809735, 0.7616551013449999, 0.762063392955, 0.7624716845649999, 0.762879976175, 0.7632882677849999, 0.763696559395,
      0.7641048510049999, 0.764513142615, 0.7649214342249999, 0.765329725835, 0.7657380174449999, 0.766146309055, 0.7665546006649999, 0.766962892275, 0.7673711838849999, 0.767779475495,
      0.7681877671049999, 0.768596058715, 0.7690043503249999, 0.769412641935, 0.7698209335449999, 0.770229225155, 0.7706375167649999, 0.771045808375, 0.7714540999849999, 0.771862391595,
      0.7722706832049999, 0.772678974815, 0.7730872664249999, 0.773495558035, 0.7739038496449999, 0.774312141255, 0.7747204328649999, 0.775128724475, 0.7755370160849999, 0.775945307695,
      0.7763535993049999, 0.776761890915, 0.7771701825249999, 0.777578474135, 0.7779867657449999, 0.778395057355, 0.7788033489649999, 0.779211640575, 0.7796199321849999, 0.780028223795,
      0.7804365154049999, 0.780844807015, 0.7812530986249999, 0.781661390235, 0.7820696818449999, 0.782477973455, 0.7828862650649999, 0.783294556675, 0.7837028482849999, 0.784111139895,
      0.7845194315049999, 0.784927723115, 0.7853360147249999, 0.785744306335, 0.7861525979449999, 0.786560889555, 0.7869691811649999, 0.787377472775, 0.7877857643849999, 0.788194055995,
      0.7886023476049999, 0.789010639215, 0.7894189308249999, 0.789827222435, 0.7902355140449999, 0.790643805655, 0.7910520972649999, 0.791460388875, 0.7918686804849999, 0.792276972095,
      0.7926852637049999, 0.793093555315, 0.7935018469249999, 0.793910138535, 0.7943184301449999, 0.794726721755, 0.7951350133649999, 0.795543304975, 0.7959515965849999, 0.796359888195,
      0.7967681798049999, 0.797176471415, 0.7975847630249999, 0.797993054635, 0.7984013462449999, 0.798809637855, 0.7992179294649999, 0.799626221075, 0.8000345126849999, 0.800442804295,
      0.8008510959049999, 0.801259387515, 0.8016676791249999, 0.802075970735, 0.8024842623449999, 0.802892553955, 0.8033008455649999, 0.803709137175, 0.8041174287849999, 0.804525720395,
      0.8049340120049999, 0.805342303615, 0.8057505952249999, 0.806158886835, 0.8065671784449999, 0.806975470055, 0.8073837616649999, 0.807792053275, 0.8082003448849999, 0.808608636495,
      0.8090169281049999, 0.809425219715, 0.8098335113249999, 0.810241802935, 0.8106500945449999, 0.811058386155, 0.8114666777649999, 0.811874969375, 0.8122832609849999, 0.812691552595,
      0.8130998442049999, 0.813508135815, 0.8139164274249999, 0.814324719035, 0.8147330106449999, 0.815141302255, 0.8155495938649999, 0.815957885475, 0.8163661770849999, 0.816774468695,
      0.8171827603049999, 0.817591051915, 0.8179993435249999, 0.818407635135, 0.8188159267449999, 0.819224218355, 0.8196325099649999, 0.820040801575, 0.8204490931849999, 0.820857384795,
      0.8212656764049999, 0.821673968015, 0.8220822596249999, 0.822490551235, 0.8228988428449999, 0.823307134455, 0.8237154260649999, 0.824123717675, 0.8245320092849999, 0.824940300895,
      0.8253485925049999, 0.825756884115, 0.8261651757249999, 0.826573467335, 0.8269817589449999, 0.827390050555, 0.8277983421649999, 0.828206633775, 0.8286149253849999, 0.829023216995,
      0.8294315086049999, 0.829839800215, 0.8302480918249999, 0.830656383435, 0.8310646750449999, 0.831472966655, 0.8318812582649999, 0.832289549875, 0.8326978414849999, 0.833106133095,
      0.8335144247049999, 0.833922716315, 0.8343310079249999, 0.834739299535, 0.8351475911449999, 0.835555882755, 0.8359641743649999, 0.836372465975, 0.8367807575849999, 0.837189049195,
      0.8375973408049999, 0.838005632415, 0.8384139240249999, 0.838822215635, 0.8392305072449999, 0.839638798855, 0.8400470904649999, 0.840455382075, 0.8408636736849999, 0.841271965295,
      0.8416802569049999, 0.842088548515, 0.8424968401249999, 0.842905131735, 0.8433134233449999, 0.843721714955, 0.8441300065649999, 0.844538298175, 0.8449465897849999, 0.845354881395,
      0.8457631730049999, 0.846171464615, 0.8465797562249999, 0.846988047835, 0.8473963394449999, 0.847804631055, 0.8482129226649999, 0.848621214275, 0.8490295058849999, 0.849437797495,
      0.8498460891049999, 0.850254380715, 0.8506626723249999, 0.851070963935, 0.8514792555449999, 0.851887547155, 0.8522958387649999, 0.852704130375, 0.8531124219849999, 0.853520713595,
      0.8539290052049999, 0.854337296815, 0.8547455884249999, 0.855153880035, 0.8555621716449999, 0.855970463255, 0.8563787548649999, 0.856787046475, 0.8571953380849999, 0.857603629695,
      0.8580119213049999, 0.858420212915, 0.8588285045249999, 0.859236796135, 0.8596450877449999, 0.860053379355, 0.8604616709649999, 0.860869962575, 0.8612782541849999, 0.861686545795,
      0.8620948374049999, 0.862503129015, 0.8629114206249999, 0.863319712235, 0.8637280038449999, 0.864136295455, 0.8645445870649999, 0.864952878675, 0.8653611702849999, 0.865769461895,
      0.8661777535049999, 0.866586045115, 0.8669943367249999, 0.867402628335, 0.8678109199449999, 0.868219211555, 0.8686275031649999, 0.869035794775, 0.8694440863849999, 0.869852377995,
      0.8702606696049999, 0.870668961215, 0.8710772528249999, 0.871485544435, 0.8718938360449999, 0.872302127655, 0.8727104192649999, 0.873118710875, 0.8735270024849999, 0.873935294095,
      0.8743435857049999, 0.874751877315, 0.8751601689249999, 0.875568460535, 0.8759767521449999, 0.876385043755, 0.8767933353649999, 0.877201626975, 0.8776099185849999, 0.878018210195,
      0.8784265018049999, 0.878834793415, 0.8792430850249999, 0.879651376635, 0.8800596682449999, 0.880467959855, 0.8808762514649999, 0.881284543075, 0.8816928346849999, 0.882101126295,
      0.8825094179049999, 0.882917709515, 0.8833260011249999, 0.883734292735, 0.8841425843449999, 0.884550875955, 0.8849591675649999, 0.885367459175, 0.8857757507849999, 0.886184042395,
      0.8865923340049999, 0.887000625615, 0.8874089172249999, 0.887817208835, 0.8882255004449999, 0.888633792055, 0.8890420836649999, 0.889450375275, 0.8898586668849999, 0.890266958495,
      0.8906752501049999, 0.891083541715, 0.8914918333249999, 0.891900124935, 0.8923084165449999, 0.892716708155, 0.8931249997649999, 0.893533291375, 0.8939415829849999, 0.894349874595,
      0.8947581662049999, 0.895166457815, 0.8955747494249999, 0.895983041035, 0.8963913326449999, 0.896799624255, 0.8972079158649999, 0.897616207475, 0.8980244990849999, 0.898432790695,
      0.8988410823049999, 0.899249373915, 0.8996576655249999, 0.900065957135, 0.9004742487449999, 0.900882540355, 0.9012908319649999, 0.901699123575, 0.9021074151849999, 0.902515706795,
      0.9029239984049999, 0.903332290015, 0.9037405816249999, 0.904148873235, 0.9045571648449999, 0.904965456455, 0.9053737480649999, 0.905782039675, 0.9061903312849999, 0.906598622895,
      0.9070069145049999, 0.907415206115, 0.9078234977249999, 0.908231789335, 0.9086400809449999, 0.909048372555, 0.9094566641649999, 0.909864955775, 0.9102732473849999, 0.910681538995,
      0.9110898306049999, 0.911498122215, 0.9119064138249999, 0.912314705435, 0.9127229970449999, 0.913131288655, 0.9135395802649999, 0.913947871875, 0.9143561634849999, 0.914764455095,
      0.9151727467049999, 0.915581038315, 0.9159893299249999, 0.916397621535, 0.9168059131449999, 0.917214204755, 0.9176224963649999, 0.918030787975, 0.9184390795849999, 0.918847371195,
      0.9192556628049999, 0.919663954415, 0.9200722460249999, 0.920480537635, 0.9208888292449999, 0.921297120855, 0.9217054124649999, 0.922113704075, 0.9225219956849999, 0.922930287295,
      0.9233385789049999, 0.923746870515, 0.9241551621249999, 0.924563453735, 0.9249717453449999, 0.925380036955, 0.9257883285649999, 0.926196620175, 0.9266049117849999, 0.927013203395,
      0.9274214950049999, 0.927829786615, 0.9282380782249999, 0.928646369835, 0.9290546614449999, 0.929462953055, 0.9298712446649999, 0.930279536275, 0.9306878278849999, 0.931096119495,
      0.9315044111049999, 0.931912702715, 0.9323209943249999, 0.932729285935, 0.9331375775449999, 0.933545869155, 0.9339541607649999, 0.934362452375, 0.9347707439849999, 0.935179035595,
      0.9355873272049999, 0.935995618815, 0.9364039104249999, 0.936812202035, 0.9372204936449999, 0.937628785255, 0.9380370768649999, 0.938445368475, 0.9388536600849999, 0.939261951695,
      0.9396702433049999, 0.940078534915, 0.9404868265249999, 0.940895118135, 0.9413034097449999, 0.941711701355, 0.9421199929649999, 0.942528284575, 0.9429365761849999, 0.943344867795,
      0.9437531594049999, 0.944161451015, 0.9445697426249999, 0.944978034235, 0.9453863258449999, 0.945794617455, 0.9462029090649999, 0.946611200675, 0.9470194922849999, 0.947427783895,
      0.9478360755049999, 0.948244367115, 0.9486526587249999, 0.949060950335, 0.9494692419449999, 0.949877533555, 0.9502858251649999, 0.950694116775, 0.9511024083849999, 0.951510699995,
      0.9519189916049999, 0.952327283215, 0.9527355748249999, 0.953143866435, 0.9535521580449999, 0.953960449655, 0.9543687412649999, 0.954777032875, 0.9551853244849999, 0.955593616095,
      0.9560019077049999, 0.956410199315, 0.9568184909249999, 0.957226782535, 0.9576350741449999, 0.958043365755, 0.9584516573649999, 0.958859948975, 0.9592682405849999, 0.959676532195,
      0.9600848238049999, 0.960493115415, 0.9609014070249999, 0.961309698635, 0.9617179902449999, 0.962126281855, 0.9625345734649999, 0.962942865075, 0.9633511566849999, 0.963759448295,
      0.9641677399049999, 0.964576031515, 0.9649843231249999, 0.965392614735, 0.9658009063449999, 0.966209197955, 0.9666174895649999, 0.967025781175, 0.9674340727849999, 0.967842364395,
      0.9682506560049999, 0.968658947615, 0.9690672392249999, 0.969475530835, 0.9698838224449999, 0.970292114055, 0.9707004056649999, 0.971108697275, 0.9715169888849999, 0.971925280495,
      0.9723335721049999, 0.972741863715, 0.9731501553249999, 0.973558446935, 0.9739667385449999, 0.974375030155, 0.9747833217649999, 0.975191613375, 0.9755999049849999, 0.976008196595,
      0.9764164882049999, 0.976824779815, 0.9772330714249999, 0.977641363035, 0.9780496546449999, 0.978457946255, 0.9788662378649999, 0.979274529475, 0.9796828210849999, 0.980091112695,
      0.9804994043049999, 0.980907695915, 0.9813159875249999, 0.981724279135, 0.9821325707449999, 0.982540862355, 0.9829491539649999, 0.983357445575, 0.9837657371849999, 0.984174028795,
      0.9845823204049999, 0.984990612015, 0.9853989036249999, 0.985807195235, 0.9862154868449999, 0.986623778455, 0.9870320700649999, 0.987440361675, 0.9878486532849999, 0.988256944895,
      0.9886652365049999, 0.989073528115, 0.9894818197249999, 0.989890111335, 0.9902984029449999, 0.990706694555, 0.9911149861649999, 0.991523277775, 0.9919315693849999, 0.992339860995,
      0.9927481526049999, 0.993156444215, 0.9935647358249999, 0.993973027435, 0.9943813190449999, 0.994789610655, 0.9951979022649999, 0.995606193875, 0.9960144854849999, 0.996422777095,
      0.9968310687049999, 0.997239360315, 0.9976476519249999, 0.998055943535, 0.9984642351449999, 0.998872526755, 0.9992808183649999, 0.999689109975, 1.000097401585, 1.000505693195,
      1.000913984805, 1.001322276415, 1.001730568025, 1.002138859635, 1.002547151245, 1.002955442855, 1.003363734465, 1.003772026075, 1.004180317685, 1.004588609295,
      1.004996900905, 1.005405192515, 1.005813484125, 1.006221775735, 1.006630067345, 1.007038358955, 1.007446650565, 1.007854942175, 1.008263233785, 1.008671525395,
      1.009079817005, 1.009488108615, 1.009896400225, 1.010304691835, 1.010712983445, 1.011121275055, 1.011529566665, 1.011937858275, 1.012346149885, 1.012754441495,
      1.013162733105, 1.013571024715, 1.013979316325, 1.014387607935, 1.014795899545, 1.015204191155, 1.015612482765, 1.016020774375, 1.016429065985, 1.016837357595,
      1.017245649205, 1.017653940815, 1.018062232425, 1.018470524035, 1.018878815645, 1.019287107255, 1.019695398865, 1.020103690475, 1.020511982085, 1.020920273695,
      1.021328565305, 1.021736856915, 1.022145148525, 1.022553440135, 1.022961731745, 1.023370023355, 1.023778314965, 1.024186606575, 1.024594898185, 1.025003189795,
      1.025411481405, 1.025819773015, 1.026228064625, 1.026636356235, 1.027044647845, 1.027452939455, 1.027861231065, 1.028269522675, 1.028677814285, 1.029086105895,
      1.029494397505, 1.029902689115, 1.030310980725, 1.030719272335, 1.031127563945, 1.031535855555, 1.031944147165, 1.032352438775, 1.032760730385, 1.033169021995,
      1.033577313605, 1.033985605215, 1.034393896825, 1.034802188435, 1.035210480045, 1.035618771655, 1.036027063265, 1.036435354875, 1.036843646485, 1.037251938095,
      1.037660229705, 1.038068521315, 1.038476812925, 1.038885104535, 1.039293396145, 1.039701687755, 1.040109979365, 1.040518270975, 1.040926562585, 1.041334854195
   };
   std::vector<Double_t> gre_fy_vect21{
      0.6152333388450268, 1.068052174680958, 1.38199181102694, 1.638908758711378, 1.862554452042747, 2.063776809554408, 2.248606355679794, 2.420803204398181, 2.582897409064999, 2.736686774364629,
      2.883502349073377, 3.024361751484182, 3.160063303706202, 3.291246704606288, 3.418433716238267, 3.542056361472356, 3.662477018150232, 3.780003084321597, 3.89489790494916, 4.007389061825788,
      4.117674764303819, 4.225928846449697, 4.332304724547737, 4.436938567374256, 4.539951862327912, 4.64145351224704, 4.741541563584191, 4.840304642067463, 4.937823154075724, 5.034170298750327,
      5.129412925990932, 5.223612268028774, 5.316824566579401, 5.409101613197358, 5.500491217044843, 5.591037611622382, 5.680781809898146, 5.769761915600768, 5.858013397095159, 5.945569329182347,
      6.032460607285257, 6.118716137770236, 6.204363007564615, 6.28942663575218, 6.373930909423756, 6.457898305732083, 6.541350001818751, 6.624305974050252, 6.706785087801831, 6.788805178863912,
      6.870383127402507, 6.951534925287733, 7.032275737498455, 7.112619958227621, 7.192581262232281, 7.272172651911784, 7.351406500537106, 7.430294592008707, 7.508848157475181, 7.58707790911007,
      7.664994071309345, 7.742606409546572, 7.819924257094715, 7.896956539804758, 7.973711799108736, 8.050198213401021, 8.126423617933368, 8.202395523348224, 8.278121132961566, 8.35360735889679,
      8.428860837159956, 8.503887941741503, 8.578694797817326, 8.653287294120746, 8.727671094545371, 8.801851649038028, 8.875834203832369, 8.94962381107209, 9.02322533786676, 9.096643474820542,
      9.169882744070442, 9.242947506868386, 9.315841970737312, 9.388570196231109, 9.461136103323229, 9.533543477450239, 9.605795975230659, 9.677897129882021, 9.74985035635334, 9.821658956192717,
      9.893326122164723, 9.964854942634748, 10.03624840573264, 10.10750940331078, 10.17864073470704, 10.24964511032554, 10.32052515504483, 10.3912834114642, 10.46192234299668, 10.53244433681807,
      10.60285170667927, 10.67314669559067, 10.74333147838385, 10.81340816415952, 10.8833787986254, 10.95324536633228, 11.02300979281133, 11.09267394662012, 11.16223964129999, 11.23170863725109,
      11.30108264352769, 11.37036331955949, 11.43955227680081, 11.508651080313, 11.57766125028187, 11.64658426347439, 11.71542155463694, 11.78417451783823, 11.85284450775943, 11.92143284093401,
      11.98994079693958, 12.05836961954425, 12.12672051780881, 12.19499466714826, 12.26319321035237, 12.33131725856961, 12.39936789225363, 12.46734616207608, 12.53525308980551, 12.60308966915522,
      12.67085686660037, 12.73855562216631, 12.80618685018904, 12.87375144004915, 12.94125025688013, 13.00868414225249, 13.07605391483428, 13.14336037102931, 13.21060428559359, 13.27778641223162,
      13.34490748417213, 13.41196821472554, 13.47896929782261, 13.54591140853573, 13.61279520358339, 13.67962132181838, 13.74639038470026, 13.81310299675321, 13.87975974600901, 13.94636120443657,
      14.01290792835768, 14.07940045885047, 14.14583932213978, 14.2122250299764, 14.27855808000405, 14.34483895611602, 14.41106812880053, 14.47724605547638, 14.54337318081805, 14.60944993707199,
      14.67547674436287, 14.74145401099184, 14.80738213372518, 14.87326149807575, 14.93909247857538, 15.00487543904044, 15.0706107328293, 15.13629870309303, 15.20193968301857, 15.26753399606602,
      15.33308195619841, 15.39858386810609, 15.46404002742426, 15.52945072094532, 15.59481622682482, 15.66013681478257, 15.72541274629778, 15.79064427479966, 15.85583164585237, 15.92097509733574,
      15.98607485962075, 16.05113115574105, 16.11614420155939, 16.18111420593048, 16.24604137085909, 16.31092589165471, 16.37576795708179, 16.44056774950674, 16.5053254450407, 16.57004121367935,
      16.63471521943871, 16.69934762048824, 16.76393856927996, 16.82848821267519, 16.89299669206751, 16.95746414350343, 17.02189069779957, 17.08627648065756, 17.15062161277583, 17.21492620995915,
      17.279190383225, 17.34341423890837, 17.40759787876308, 17.47174140006167, 17.53584489569226, 17.59990845425391, 17.66393216014905, 17.72791609367452, 17.79186033110993, 17.85576494480465,
      17.91963000326215, 17.98345557122331, 18.04724170974699, 18.11098847628961, 18.17469592478229, 18.23836410570702, 18.30199306617044, 18.36558284997669, 18.42913349769805, 18.49264504674475,
      18.55611753143259, 18.6195509830497, 18.68294542992145, 18.74630089747442, 18.80961740829848, 18.87289498220817, 18.93613363630229, 18.99933338502261, 19.06249424021109, 19.12561621116624,
      19.18869930469791, 19.25174352518146, 19.31474887461026, 19.37771535264772, 19.44064295667775, 19.50353168185458, 19.56638152115126, 19.62919246540764, 19.69196450337679, 19.75469762177116,
      19.81739180530714, 19.88004703674954, 19.94266329695433, 20.00524056491133, 20.06777881778546, 20.13027803095767, 20.19273817806463, 20.25515923103817, 20.31754116014336, 20.3798839340165,
      20.44218751970181, 20.50445188268788, 20.56667698694311, 20.62886279495069, 20.69100926774271, 20.75311636493403, 20.81518404475489, 20.87721226408358, 20.93920097847802, 21.00115014220707,
      21.0630597082809, 21.12492962848137, 21.18675985339109, 21.24855033242286, 21.31030101384755, 21.37201184482248, 21.4336827714185, 21.49531373864711, 21.55690469048661, 21.61845556990841,
      21.67996631890208, 21.74143687850081, 21.8028671888056, 21.86425718900971, 21.92560681742208, 21.98691601149094, 22.04818470782635, 22.10941284222304, 22.17060034968212, 22.23174716443313,
      22.29285321995502, 22.35391844899741, 22.41494278360086, 22.47592615511745, 22.53686849423022, 22.59776973097312, 22.65862979474986, 22.71944861435308, 22.78022611798249, 22.84096223326353,
      22.90165688726489, 22.96231000651646, 23.02292151702616, 23.0834913442975, 23.14401941334579, 23.20450564871495, 23.26494997449334, 23.32535231432992, 23.38571259144956, 23.44603072866869,
      23.5063066484101, 23.566540272718, 23.62673152327236, 23.6868803214035, 23.74698658810592, 23.80705024405239, 23.86707120960728, 23.92704940484037, 23.98698474953952, 24.04687716322408,
      24.1067265651572, 24.16653287435873, 24.22629600961715, 24.2860158895021, 24.34569243237577, 24.40532555640507, 24.4649151795728, 24.52446121968917, 24.58396359440276, 24.64342222121164,
      24.70283701747386, 24.76220790041835, 24.82153478715495, 24.88081759468504, 24.94005623991116, 24.9992506396473, 25.05840071062827, 25.11750636951951, 25.17656753292631, 25.23558411740325,
      25.29455603946295, 25.35348321558541, 25.41236556222642, 25.47120299582649, 25.52999543281906, 25.58874278963911, 25.64744498273112, 25.70610192855737, 25.76471354360562, 25.82327974439714,
      25.88180044749413, 25.94027556950756, 25.99870502710414, 26.05708873701411, 26.11542661603793, 26.17371858105359, 26.2319645490234, 26.29016443700083, 26.34831816213713, 26.40642564168798,
      26.46448679301979, 26.52250153361618, 26.58046978108405, 26.63839145315987, 26.69626646771552, 26.7540947427643, 26.81187619646657, 26.86961074713578, 26.92729831324358, 26.98493881342579,
      27.04253216648734, 27.10007829140806, 27.1575771073474, 27.21502853364992, 27.27243248985001, 27.32978889567713, 27.38709767106023, 27.44435873613296, 27.5015720112379, 27.55873741693154,
      27.61585487398833, 27.67292430340551, 27.72994562640706, 27.78691876444827, 27.84384363921959, 27.90072017265099, 27.95754828691568, 28.01432790443431, 28.07105894787857, 28.12774134017521,
      28.18437500450943, 28.24095986432886, 28.29749584334677, 28.35398286554586, 28.41042085518134, 28.46680973678465, 28.52314943516636, 28.57943987541972, 28.63568098292344, 28.69187268334514,
      28.74801490264402, 28.80410756707406, 28.8601506031867, 28.91614393783389, 28.97208749817055, 29.02798121165756, 29.08382500606417, 29.13961880947078, 29.1953625502712, 29.25105615717543,
      29.30669955921172, 29.36229268572931, 29.41783546640028, 29.47332783122218, 29.52876971051992, 29.5841610349482, 29.63950173549321, 29.69479174347502, 29.75003099054935, 29.80521940870949,
      29.86035693028827, 29.91544348795985, 29.97047901474141, 30.02546344399509, 30.08039670942933, 30.13527874510086, 30.19010948541603, 30.24488886513254, 30.2996168193607, 30.35429328356518,
      30.40891819356607, 30.46349148554061, 30.51801309602416, 30.57248296191177, 30.62690102045916, 30.68126720928416, 30.73558146636761, 30.78984373005472, 30.84405393905588, 30.89821203244796,
      30.95231794967505, 31.00637163054965, 31.06037301525331, 31.11432204433785, 31.16821865872586, 31.22206279971173, 31.27585440896229, 31.32959342851773, 31.38327980079194, 31.43691346857359,
      31.49049437502641, 31.54402246369007, 31.59749767848043, 31.65091996369038, 31.70428926399007, 31.75760552442755, 31.81086869042906, 31.86407870779959, 31.917235522723, 31.97033908176266,
      32.02338933186145, 32.07638622034222, 32.12932969490799, 32.18221970364216, 32.23505619500863, 32.28783911785206, 32.3405684213979, 32.39324405525257, 32.44586596940341, 32.49843411421893,
      32.55094844044851, 32.60340889922277, 32.65581544205315, 32.70816802083213, 32.76046658783296, 32.81271109570967, 32.86490149749683, 32.91703774660947, 32.96911979684275, 33.02114760237193,
      33.07312111775192, 33.12504029791727, 33.17690509818156, 33.22871547423743, 33.28047138215592, 33.3321727783864, 33.38381961975595, 33.43541186346918, 33.48694946710754, 33.53843238862919,
      33.58986058636818, 33.6412340190343, 33.69255264571233, 33.74381642586165, 33.79502531931553, 33.8461792862808, 33.89727828733695, 33.94832228343584, 33.99931123590078, 34.05024510642614,
      34.10112385707643, 34.15194745028583, 34.2027158488573, 34.25342901596205, 34.30408691513853, 34.35468951029202, 34.40523676569343, 34.45572864597895, 34.50616511614883, 34.55654614156686,
      34.60687168795929, 34.65714172141418, 34.70735620838025, 34.75751511566632, 34.80761841044003, 34.85766606022722, 34.90765803291077, 34.95759429672981, 35.00747482027854, 35.05729957250546,
      35.10706852271217, 35.15678164055249, 35.20643889603127, 35.25604025950358, 35.30558570167334, 35.35507519359252, 35.40450870665979, 35.45388621261965, 35.50320768356114, 35.55247309191679,
      35.60168241046136, 35.65083561231091, 35.6999326709213, 35.74897356008734, 35.79795825394124, 35.84688672695175, 35.89575895392264, 35.94457490999169, 35.99333457062918, 36.04203791163694,
      36.09068490914677, 36.13927553961942, 36.18780977984301, 36.23628760693206, 36.28470899832581, 36.33307393178719, 36.38138238540125, 36.42963433757397, 36.47782976703071, 36.52596865281511,
      36.57405097428738, 36.62207671112318, 36.67004584331197, 36.71795835115584, 36.76581421526781, 36.81361341657066, 36.86135593629525, 36.90904175597924, 36.95667085746545, 37.00424322290062,
      37.05175883473355, 37.09921767571404, 37.14661972889105, 37.19396497761133, 37.24125340551788, 37.28848499654841, 37.3356597349337, 37.38277760519625, 37.42983859214849, 37.47684268089144,
      37.52378985681287, 37.57068010558599, 37.61751341316762, 37.66428976579675, 37.71100914999277, 37.75767155255405, 37.80427696055612, 37.85082536135011, 37.89731674256115, 37.94375109208666,
      37.99012839809465, 38.0364486490222, 38.08271183357357, 38.12891794071874, 38.17506695969151, 38.22115887998798, 38.26719369136468, 38.31317138383705, 38.35909194767748, 38.4049553734138,
      38.45076165182737, 38.49651077395153, 38.54220273106962, 38.58783751471341, 38.6334151166612, 38.67893552893621, 38.72439874380459, 38.76980475377387, 38.8151535515909, 38.86044513024035,
      38.90567948294263, 38.95085660315226, 38.99597648455597, 39.04103912107091, 39.08604450684278, 39.13099263624402, 39.17588350387193, 39.22071710454694, 39.26549343331051, 39.31021248542357,
      39.35487425636433, 39.39947874182668, 39.44402593771815, 39.48851584015806, 39.53294844547558, 39.57732375020798, 39.62164175109846, 39.66590244509452, 39.7101058293458, 39.7542519012023,
      39.79834065821241, 39.84237209812095, 39.88634621886725, 39.9302630185831, 39.97412249559094, 40.01792464840187, 40.06166947571352, 40.1053569764083, 40.14898714955123, 40.19255999438806,
      40.2360755103432, 40.27953369701781, 40.32293455418769, 40.3662780818014, 40.40956427997801, 40.45279314900534, 40.49596468933773, 40.53907890159415, 40.58213578655599, 40.62513534516518,
      40.66807757852197, 40.71096248788304, 40.75379007465921, 40.79656034041363, 40.8392732868594, 40.88192891585777, 40.92452722941585, 40.96706822968457, 41.00955191895651, 41.05197829966397,
      41.09434737437659, 41.13665914579943, 41.17891361677071, 41.22111079025977, 41.26325066936476, 41.30533325731071, 41.34735855744714, 41.3893265732461, 41.43123730829978, 41.47309076631854,
      41.51488695112854, 41.55662586666968, 41.59830751699328, 41.63993190626, 41.68149903873741, 41.72300891879812, 41.76446155091709, 41.80585693966982, 41.84719508972982, 41.88847600586644,
      41.92969969294258, 41.97086615591262, 42.01197539981971, 42.05302742979399, 42.09402225104985, 42.13495986888405, 42.17584028867293, 42.21666351587059, 42.25742955600614, 42.29813841468169,
      42.33879009756971, 42.379384610411, 42.41992195901203, 42.46040214924276, 42.50082518703419, 42.54119107837597, 42.58149982931405, 42.62175144594826, 42.66194593442975, 42.70208330095888,
      42.74216355178241, 42.78218669319144, 42.82215273151859, 42.86206167313583, 42.90191352445178, 42.94170829190944, 42.98144598198351, 43.02112660117802, 43.06075015602369, 43.10031665307557,
      43.13982609891032, 43.17927850012384, 43.21867386332853, 43.25801219515089, 43.29729350222883, 43.33651779120913, 43.37568506874479, 43.41479534149249, 43.45384861610983, 43.49284489925291,
      43.5317841975734, 43.57066651771612, 43.60949186631617, 43.64826024999645, 43.68697167536467, 43.72562614901096, 43.76422367750484, 43.80276426739273, 43.84124792519495, 43.87967465740318,
      43.9180444704775, 43.95635737084368, 43.9946133648903, 44.03281245896597, 44.07095465937647, 44.10903997238191, 44.14706840419379, 44.18503996097217, 44.22295464882266, 44.26081247379369,
      44.29861344187339, 44.33635755898666, 44.37404483099221, 44.41167526367968, 44.44924886276635, 44.48676563389447, 44.52422558262787, 44.56162871444918, 44.59897503475653, 44.63626454886057,
      44.67349726198123, 44.71067317924477, 44.74779230568041, 44.78485464621731, 44.82186020568123, 44.85880898879137, 44.89570100015713, 44.93253624427491, 44.96931472552461, 45.00603644816657,
      45.04270141633798, 45.07930963404981, 45.11586110518319, 45.15235583348609, 45.1887938225699, 45.22517507590602, 45.26149959682225, 45.29776738849942, 45.33397845396779, 45.37013279610352,
      45.40623041762505, 45.44227132108957, 45.47825550888928, 45.51418298324782, 45.55005374621653, 45.58586779967074, 45.62162514530596, 45.65732578463426, 45.69296971898023, 45.72855694947738,
      45.76408747706407, 45.79956130247974, 45.83497842626089, 45.87033884873717, 45.9056425700273, 45.94088959003514, 45.97607990844554, 46.01121352472028, 46.04629043809388, 46.08131064756949,
      46.11627415191457, 46.15118094965683, 46.18603103907968, 46.22082441821816, 46.25556108485439, 46.29024103651326, 46.32486427045794, 46.35943078368545, 46.393940572922, 46.42839363461859,
      46.4627899649463, 46.49712955979159, 46.53141241475168, 46.56563852512979, 46.59980788593027, 46.63392049185385, 46.66797633729269, 46.70197541632545, 46.73591772271235, 46.76980324989003,
      46.80363199096652, 46.8374039387162, 46.87111908557435, 46.90477742363218, 46.93837894463125, 46.97192363995841, 47.00541150064013, 47.03884251733719, 47.07221668033895, 47.10553397955809,
      47.13879440452457, 47.17199794438017, 47.20514458787263, 47.23823432334986, 47.27126713875387, 47.30424302161505, 47.33716195904586, 47.37002393773496, 47.40282894394085, 47.4355769634857,
      47.46826798174904, 47.50090198366129, 47.53347895369736, 47.56599887587012, 47.5984617337236, 47.63086751032656, 47.66321618826544, 47.69550774963768, 47.72774217604459, 47.75991944858463,
      47.79203954784584, 47.82410245389898, 47.85610814629011, 47.88805660403323, 47.91994780560263, 47.95178172892561, 47.98355835137455, 48.01527764975923, 48.04693960031896, 48.07854417871464,
      48.11009136002054, 48.14158111871629, 48.17301342867842, 48.20438826317217, 48.23570559484269, 48.26696539570668, 48.29816763714343, 48.32931228988621, 48.36039932401295, 48.39142870893743,
      48.42240041339993, 48.45331440545785, 48.48417065247622, 48.51496912111815, 48.54570977733501, 48.57639258635657, 48.6070175126809, 48.63758452006432, 48.66809357151094, 48.69854462926224,
      48.72893765478648, 48.75927260876794, 48.78954945109584, 48.81976814085343, 48.84992863630661, 48.88003089489253, 48.91007487320801, 48.9400605269978, 48.96998781114251, 48.99985667964665,
      49.02966708562618, 49.05941898129605, 49.08911231795753, 49.11874704598529, 49.14832311481436, 49.17784047292676, 49.20729906783802, 49.23669884608353, 49.26603975320452, 49.29532173373396,
      49.32454473118215, 49.35370868802215, 49.38281354567486, 49.41185924449407, 49.44084572375093, 49.46977292161854, 49.49864077515604, 49.5274492202925, 49.55619819181056, 49.58488762332983,
      49.61351744728989, 49.64208759493313, 49.67059799628729, 49.6990485801476, 49.72743927405872, 49.75577000429633, 49.78404069584834, 49.81225127239598, 49.84040165629428, 49.86849176855244,
      49.89652152881366, 49.92449085533489, 49.95239966496586, 49.98024787312807, 50.0080353937931, 50.03576213946091, 50.0634280211373, 50.09103294831139, 50.11857682893226, 50.14605956938564,
      50.17348107446971, 50.2008412473708, 50.22813998963836, 50.25537720115978, 50.28255278013443, 50.30966662304731, 50.33671862464239, 50.3637086778951, 50.39063667398467, 50.41750250226551,
      50.44430605023847, 50.47104720352124, 50.49772584581837, 50.52434185889051, 50.55089512252314, 50.5773855144948, 50.60381291054452, 50.63017718433856, 50.65647820743671, 50.6827158492577,
      50.70888997704407, 50.73500045582614, 50.76104714838533, 50.78702991521693, 50.81294861449169, 50.83880310201694, 50.86459323119679, 50.89031885299146, 50.91597981587591, 50.94157596579725,
      50.96710714613165, 50.99257319764018, 51.01797395842355, 51.04330926387598, 51.06857894663818, 51.09378283654919, 51.11892076059712, 51.14399254286893, 51.1689980044989, 51.19393696361629,
      51.21880923529149, 51.24361463148113, 51.26835296097182, 51.2930240293229, 51.31762763880752, 51.34216358835258, 51.36663167347724, 51.39103168623003, 51.41536341512446, 51.43962664507307,
      51.46382115731998, 51.48794672937197, 51.5120031349277, 51.53599014380523, 51.55990752186806, 51.58375503094916, 51.60753242877315, 51.63123946887667, 51.65487590052676, 51.67844146863715,
      51.70193591368262, 51.72535897161103, 51.74871037375331, 51.77198984673101, 51.79519711236168, 51.8183318875617, 51.84139388424654, 51.86438280922873, 51.88729836411283, 51.9101402451879,
      51.93290814331694, 51.95560174382367, 51.97822072637601, 52.00076476486657, 52.02323352728995, 52.04562667561669, 52.06794386566374, 52.09018474696133, 52.11234896261639, 52.13443614917191,
      52.15644593646253, 52.17837794746602, 52.20023179815055, 52.22200709731764, 52.24370344644061, 52.26532043949835, 52.28685766280423, 52.30831469483021, 52.3296911060255, 52.35098645863001,
      52.37220030648232, 52.39333219482179, 52.41438166008467, 52.43534822969411, 52.45623142184377, 52.47703074527466, 52.49774569904523, 52.51837577229406, 52.53892044399537, 52.5593791827067
   };
   std::vector<Double_t> gre_fex_vect22{
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0
   };
   std::vector<Double_t> gre_fey_vect23{
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0
   };
   gre = new TGraphErrors(1000, gre_fx_vect20.data(), gre_fy_vect21.data(), gre_fex_vect22.data(), gre_fey_vect23.data());
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillStyle(1000);
   gre->SetLineColor(TColor::GetColor("#88251a"));
   gre->SetLineStyle(7);
   gre->SetLineWidth(3);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_histogram6 = new TH1F("Graph_histogram6", "Graph", 1000, 0.5926632039659999, 1.082123186034);
   Graph_histogram6->SetMinimum(0.5537100049605241);
   Graph_histogram6->SetMaximum(57.75379376709287);
   Graph_histogram6->SetDirectory(nullptr);
   Graph_histogram6->SetStats(0);
   Graph_histogram6->SetLineWidth(2);
   Graph_histogram6->SetMarkerStyle(20);
   Graph_histogram6->GetXaxis()->SetNdivisions(505);
   Graph_histogram6->GetXaxis()->SetLabelFont(132);
   Graph_histogram6->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram6->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram6->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram6->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram6->GetXaxis()->SetTitleFont(132);
   Graph_histogram6->GetYaxis()->SetLabelFont(132);
   Graph_histogram6->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram6->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram6->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram6->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram6->GetYaxis()->SetTitleFont(132);
   Graph_histogram6->GetZaxis()->SetLabelFont(132);
   Graph_histogram6->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram6->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram6->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram6->GetZaxis()->SetTitleFont(132);
   gre->SetHistogram(Graph_histogram6);
   
   gre->Draw("l ");
   TLatex *tex = new TLatex(0.49, 0.86, "LHCb");
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   tex = new TLatex(0.49, 0.79, "9 fb^{#minus1}");
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   TLine *line = new TLine(0.633247, 0, 1.04154, 0);
   line->SetLineColor(14);
   line->SetLineStyle(7);
   line->SetLineWidth(2);
   line->Draw();
   
   TLegend *leg = new TLegend(0.73, 0.2, 0.97, 0.5, nullptr, "brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *legentry = leg->AddEntry("Graph","#it{#delta}_{#kern[-0.0]{#lower[-0.1]{0}}}^{#kern[-0.0]{1/2}}(s)","L");
   legentry->SetLineColor(TColor::GetColor("#88251a"));
   legentry->SetLineStyle(7);
   legentry->SetLineWidth(3);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("Graph","#it{B}^{0} model","F");
   legentry->SetFillColor(TColor::GetColor("#225c2db2"));
   legentry->SetFillStyle(1000);
   legentry->SetLineColor(0);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("Graph","#it{B}_{#it{s}}^{0} model","F");
   legentry->SetFillColor(TColor::GetColor("#1b499eb2"));
   legentry->SetFillStyle(1000);
   legentry->SetLineColor(0);
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   leg->Draw();
   canvas->Modified();
   canvas->SetSelected(canvas);
}

